Simple encoding of higher derivative gauge and gravity counterterms

Invoking increasingly higher dimension operators to encode novel UV physics in effective gauge and gravity theories traditionally means working with increasingly more finicky and difficult expressions. We demonstrate that local higher derivative supersymmetric-compatible operators at four-points can be absorbed into simpler higher-derivative corrections to scalar theories, which generate the predictions of Yang-Mills and Gravity operators by suitable replacements of color-weights with color-dual kinematic weights as per Bern-Carrasco-Johansson double-copy. We exploit that Jacobi-satisfying representations can be composed out of other Jacobi-satisfying representations, and show that at four-points only a small number of building blocks are required to generate the predictions of higher-derivative operators. We find that this construction saturates the higher-derivative operators contributing to the four-point supersymmetric open and closed-string tree amplitudes, presenting a novel representation of the four-point supersymmetric open string making this structure manifest, as well as identifying the only four additional gauge-invariant building blocks required to saturate the four-point bosonic open string.

==> anc/fourPointHDInteractions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    361255,       9903]
NotebookOptionsPosition[    328146,       9401]
NotebookOutlinePosition[    328539,       9418]
CellTagsIndexPosition[    328496,       9415]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary Notebook for Simple Scalar Encoding of HD Corrections to Gauge \
and Gravity\
\>", "Title",
 CellChangeTimes->{{3.781030794456688*^9, 
  3.7810308116755247`*^9}},ExpressionUUID->"61a9149e-df20-46a8-8b08-\
7bb079b18f91"],

Cell["\<\
JJM Carrasco, L Rodina, Z Yin, S Zekioglu.
carrasco@northwestern.edu
http://fancyphysics.org\
\>", "Author",
 CellChangeTimes->{{3.781030774083743*^9, 
  3.781030830510797*^9}},ExpressionUUID->"a16501b0-4760-411c-ab40-\
87780c2798cb"],

Cell[CellGroupData[{

Cell["Four point Adjoint-type representations", "Section",
 CellChangeTimes->{{3.779364462902173*^9, 3.779364471412697*^9}, {
  3.7793649103063183`*^9, 
  3.779364915424882*^9}},ExpressionUUID->"2d206c30-139e-4d5e-b59a-\
63d054234c07"],

Cell[CellGroupData[{

Cell["Some  formatting and helper functions:", "Subsubsection",
 CellChangeTimes->{{3.780597093368866*^9, 3.780597098106179*^9}, {
  3.78061607333025*^9, 3.7806160765906963`*^9}, {3.780617075239561*^9, 
  3.780617077483658*^9}},ExpressionUUID->"d15789b1-82da-4266-98c2-\
dfde83789bc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"aa", "[", "aaa___", "]"}], "]"}], ":=", 
  RowBox[{"DisplayForm", "[", 
   RowBox[{"SubsuperscriptBox", "[", 
    RowBox[{"a", ",", 
     RowBox[{"RowBox", "[", 
      RowBox[{"Riffle", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"List", "@", "aaa"}], " ", "/.", " ", 
         RowBox[{"nl", "\[Rule]", "\"\<d, nl\>\""}]}], ",", "\"\<,\>\""}], 
       "]"}], "]"}], ",", 
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<[\>\"", ",", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"{", "aaa", "}"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"{", "aaa", "}"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], " ", "+", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"{", "aaa", "}"}], "]"}], "===", "3"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "aaa", "}"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], " ", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"nl", "\[Rule]", "2"}], ",", 
              RowBox[{"ss", "\[RuleDelayed]", "1"}]}], "}"}]}], ",", "0"}], 
          "]"}]}], ",", "\"\<]\>\""}], "}"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.780143017380508*^9, 3.780143079647746*^9}, {
  3.780515313535822*^9, 3.780515483434004*^9}, {3.78051551579465*^9, 
  3.780515516138421*^9}, {3.780529472379794*^9, 3.7805294887243834`*^9}, {
  3.78059651710787*^9, 3.780596530524981*^9}, {3.780596573469277*^9, 
  3.7805965878887587`*^9}, {3.780596628435794*^9, 3.7805966497450457`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3011681c-0f91-4b24-b93f-64c1af882a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"zeta", "[", "a_", "]"}], "]"}], ":=", 
  SubscriptBox["\[Zeta]", "a"]}]], "Input",
 CellChangeTimes->{{3.780142999761627*^9, 3.780143005134276*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ea925f69-ae00-4c87-9870-9efa822e6ee8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"texString", "[", "expr_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ExportString", "[", 
     RowBox[{"expr", ",", "\"\<TeXFragment\>\""}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "\"\<\\\\text{$\\\\alpha $p}\>\"", "\[Rule]", "\"\<{\\\\alpha'}\>\""}], 
      ",", 
      RowBox[{"\"\<\\\\to\>\"", "\[Rule]", "\"\<=\>\""}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7805971376592484`*^9, 3.780597146470091*^9}, 
   3.780597178101561*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"2d1f68f6-a451-4a2f-bcbb-1dda39517315"],

Cell["Invariant unevaluated Lorentz products:", "Text",
 CellChangeTimes->{{3.78061708276619*^9, 
  3.780617099377131*^9}},ExpressionUUID->"32ef9ae6-6abb-48cc-b44a-\
5e92812fbd00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Attributes", "[", "ulp", "]"}], " ", "=", " ", 
  RowBox[{"{", "Orderless", "}"}]}], "\n", 
 RowBox[{
  RowBox[{"ulp", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", "a_", ")"}]}], ",", " ", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{"-", 
   RowBox[{"ulp", "[", 
    RowBox[{"a", ",", " ", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ulp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "a_", ")"}], " ", "+", " ", 
     RowBox[{"(", "b_", ")"}]}], ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"ulp", "[", 
    RowBox[{"a", ",", " ", "c"}], "]"}], " ", "+", " ", 
   RowBox[{"ulp", "[", 
    RowBox[{"b", ",", " ", "c"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ulp", "[", 
   RowBox[{"a_", ",", " ", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "d_", ")"}], "?", "NumberQ"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"d", "*", 
   RowBox[{"ulp", "[", 
    RowBox[{"a", ",", " ", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"MakeBoxes", "[", 
   RowBox[{
    RowBox[{"ulp", "[", 
     RowBox[{"a_", ",", " ", "b_"}], "]"}], ",", " ", "FormatType_"}], "]"}], 
  " ", "^:=", " ", "\n", "   ", 
  RowBox[{"Format", "[", 
   RowBox[{
    RowBox[{"DisplayForm", "[", 
     RowBox[{"RowBox", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<(\>\"", ",", " ", "a", ",", " ", "\"\<\[CenterDot]\>\"", ",", " ",
         "b", ",", " ", "\"\<)\>\""}], "}"}], "]"}], "]"}], ",", " ", 
    "FormatType"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"ulp", "[", 
    RowBox[{"a_", ",", " ", "b_"}], "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"DisplayForm", "[", 
   RowBox[{"RowBox", "[", 
    RowBox[{"{", 
     RowBox[{
     "\"\<(\>\"", ",", " ", "a", ",", " ", "\"\<\[CenterDot]\>\"", ",", " ", 
      "b", ",", " ", "\"\<)\>\""}], "}"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7806171004103823`*^9, 3.780617112584774*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9251ee09-4f8a-4278-a26a-410ca0ff9bea"],

Cell[BoxData[
 RowBox[{"{", "Orderless", "}"}]], "Output",
 CellChangeTimes->{3.7806171133852177`*^9, 3.780617232457333*^9, 
  3.780676138797532*^9, 3.7808445083034983`*^9, 3.781017209962616*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"9a0b7eac-26b0-4761-8c48-af9655a72231"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The basic setup", "Subsubsection",
 CellChangeTimes->{{3.779705853478115*^9, 
  3.779705855345483*^9}},ExpressionUUID->"8719a7fd-8189-4efb-8651-\
e8c5ee2a2a41"],

Cell[TextData[{
 "We will use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], TraditionalForm]],
  ExpressionUUID->"a51a4063-c40d-4ede-8171-619e1fa0aac7"],
 " to represent the dressing of a half-ladder graph"
}], "Text",
 CellChangeTimes->{{3.779364475981841*^9, 3.779364493658029*^9}, 
   3.77936496976545*^9},ExpressionUUID->"e315e50e-cca2-4519-94fe-\
9de2de03bf16"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
    Medium], {
     ArrowBox[{{0.6951462196307636, 0.6465170202129562}, {0., 
      0.0019184540601195899`}}, 0.02710240298087188], InsetBox[
      StyleBox[
       SubscriptBox["k", "1"],
       StripOnInput->False,
       FontSize->Large], {0.3475731098153818, 0.3242177371365379}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.6951462196307636, 0.6465170202129562}, {
      0.00047558353089183214`, 1.291621592888853}}, 0.02710240298087188], 
     InsetBox[
      StyleBox[
       SubscriptBox["k", "2"],
       StripOnInput->False,
       FontSize->Large], {0.3478109015808277, 0.9690693065509046}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8799187220653244`, 0.6465686510015537}, {0.6951462196307636,
       0.6465170202129562}}, 0.02710240298087188], 
     InsetBox["\<\"\"\>", {1.287532470848044, 0.6465428356072549}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8799187220653244`, 0.6465686510015537}, {2.573711191348313, 
      0.}}, 0.02710240298087188], InsetBox[
      StyleBox[
       SubscriptBox["k", "4"],
       StripOnInput->False,
       FontSize->Large], {2.2268149567068187, 0.32328432550077685}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8799187220653244`, 0.6465686510015537}, {
      2.5735366301466076`, 1.293365776077426}}, 0.02710240298087188], InsetBox[
      StyleBox[
       SubscriptBox["k", "3"],
       StripOnInput->False,
       FontSize->Large], {2.2267276761059662, 0.9699672135394899}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{0.6951462196307636, 0.6465170202129562}, 0.02710240298087188], 
    DiskBox[{0., 0.0019184540601195899}, 0.02710240298087188], 
    DiskBox[{0.00047558353089183214, 1.291621592888853}, 0.02710240298087188],
     DiskBox[{1.8799187220653244, 0.6465686510015537}, 0.02710240298087188], 
    DiskBox[{2.573711191348313, 0.}, 0.02710240298087188], 
    DiskBox[{2.5735366301466076, 1.293365776077426}, 0.02710240298087188]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Text",
 CellChangeTimes->{3.7806172365930853`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"6ca92c0e-1f5e-4f6c-a843-ac1f43791aff"],

Cell[TextData[{
 "Where we note:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"]}], ")"}], "2"], "=", 
     SubscriptBox["s", "12"]}]}], TraditionalForm]],ExpressionUUID->
  "4816ef50-cf4b-4f6d-8c4c-cce4c0342670"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], ")"}], "2"], "=", 
     SubscriptBox["s", "23"]}]}], TraditionalForm]],ExpressionUUID->
  "c24c5898-e314-4222-b5f7-1ab436515e6e"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], ")"}], "2"], "=", 
     SubscriptBox["s", "13"]}]}], TraditionalForm]],ExpressionUUID->
  "66f4f63e-7c24-4f5b-afc1-eed15be93dd5"]
}], "Text",
 CellChangeTimes->{{3.77936469622642*^9, 3.779364750363729*^9}, {
  3.7793648110596037`*^9, 
  3.779364822802075*^9}},ExpressionUUID->"33436214-f45d-4d29-a084-\
9835e7863851"],

Cell[TextData[{
 "Swapping the last two arguments:",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"f", "[", 
     RowBox[{"s", ",", "u", ",", "t"}], "]"}], " "}], TraditionalForm]],
  ExpressionUUID->"ada356ba-e2bb-4979-b806-2cb408513a63"],
 "would represent a dressing of the following graph:"
}], "Text",
 CellChangeTimes->{{3.779364777919304*^9, 3.779364799209936*^9}, 
   3.779364974137742*^9},ExpressionUUID->"f9bb4de4-b3b4-4574-993e-\
1567ae17c509"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
    Medium], {
     ArrowBox[{{0.6951462196307636, 0.6465170202129562}, {0., 
      0.0019184540601195899`}}, 0.02710240298087188], InsetBox[
      StyleBox[
       SubscriptBox["k", "1"],
       StripOnInput->False,
       FontSize->Large], {0.3475731098153818, 0.3242177371365379}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.6951462196307636, 0.6465170202129562}, {
      0.00047558353089183214`, 1.291621592888853}}, 0.02710240298087188], 
     InsetBox[
      StyleBox[
       SubscriptBox["k", "2"],
       StripOnInput->False,
       FontSize->Large], {0.3478109015808277, 0.9690693065509046}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8799187220653244`, 0.6465686510015537}, {0.6951462196307636,
       0.6465170202129562}}, 0.02710240298087188], 
     InsetBox["\<\"\"\>", {1.287532470848044, 0.6465428356072549}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8799187220653244`, 0.6465686510015537}, {2.573711191348313, 
      0.}}, 0.02710240298087188], InsetBox[
      StyleBox[
       SubscriptBox["k", "3"],
       StripOnInput->False,
       FontSize->Large], {2.2268149567068187, 0.32328432550077685}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8799187220653244`, 0.6465686510015537}, {
      2.5735366301466076`, 1.293365776077426}}, 0.02710240298087188], InsetBox[
      StyleBox[
       SubscriptBox["k", "4"],
       StripOnInput->False,
       FontSize->Large], {2.2267276761059662, 0.9699672135394899}, 
      ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{0.6951462196307636, 0.6465170202129562}, 0.02710240298087188], 
    DiskBox[{0., 0.0019184540601195899}, 0.02710240298087188], 
    DiskBox[{0.00047558353089183214, 1.291621592888853}, 0.02710240298087188],
     DiskBox[{1.8799187220653244, 0.6465686510015537}, 0.02710240298087188], 
    DiskBox[{2.573711191348313, 0.}, 0.02710240298087188], 
    DiskBox[{2.5735366301466076, 1.293365776077426}, 0.02710240298087188]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Text",
 CellChangeTimes->{3.780617240949203*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"abf97e1e-19e5-4473-b596-8b5b09fc3451"],

Cell[TextData[{
 "Note  what was ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "23"], TraditionalForm]],ExpressionUUID->
  "7b51c5b5-80b3-4fbc-baa7-b2527b25dfaf"],
 " in our original graph goes to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["s", "23"], "\[Rule]", 
     SubscriptBox["s", "24"]}], "=", 
    SubscriptBox["s", "13"]}], TraditionalForm]],ExpressionUUID->
  "cef9c79a-c6be-4b48-a848-c432a415dd0d"],
 " in our relabeled graph, and similarly what was ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "13"], TraditionalForm]],ExpressionUUID->
  "2c4ca2ee-6753-4003-8b6e-cccc194785e7"],
 " goes to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["s", "13"], "\[Rule]", 
     SubscriptBox["s", "14"]}], "=", 
    SubscriptBox["s", "23"]}], TraditionalForm]],ExpressionUUID->
  "29087ece-1ac3-4036-bf39-21340d30417e"],
 ".  The first argument ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "12"], "=", 
    SubscriptBox["s", "34"]}], TraditionalForm]],ExpressionUUID->
  "00bb96cd-da84-4376-a842-fa01aa7b2f4a"],
 " remains unchanged. So we will manifest antisymmetry on any vertex at \
four-points by requiring ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
     RowBox[{"-", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "c", ",", "b"}], "]"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"9fee7982-210e-4db4-ae2b-0d6c7b61ae4c"],
 "."
}], "Text",
 CellChangeTimes->{{3.779364802997882*^9, 3.7793649663684273`*^9}, {
  3.7793653259206963`*^9, 
  3.779365332189824*^9}},ExpressionUUID->"67f0df9a-7e2b-41b6-bfd6-\
0794236119f5"],

Cell[TextData[{
 "There are two operations relevant to Jacobi on an edge besides identity.  \
One is ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["t", "^"], TraditionalForm]],ExpressionUUID->
  "652a795b-2c49-42ca-9fcc-4c7b1dcd08e9"],
 " which takes an s-channel configuration to a ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "a16a267d-4f43-45cb-ab12-b710b9820672"],
 " channel configuration.  The other is ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "^"], TraditionalForm]],ExpressionUUID->
  "a6bcc9e2-ccf6-4fa3-82d5-0f6f5ec2c91e"],
 " which takes an s-channel configuration to a ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "e5ca6745-7bcf-439b-a6e9-557a70c4b78c"],
 "-channel configuration.  The first preserves color order, the second does \
not."
}], "Text",
 CellChangeTimes->{{3.779365001859634*^9, 
  3.779365066019889*^9}},ExpressionUUID->"fa9367af-c752-44f8-b50f-\
292af1ea1802"],

Cell["In terms of our dressing representations:", "Text",
 CellChangeTimes->{{3.779365070898218*^9, 
  3.779365076652093*^9}},ExpressionUUID->"2c3ad5f3-50a8-4dfd-baf4-\
357906b6865d"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["t", "^"], " ", 
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"b", ",", "a", ",", "c"}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"c2fda950-0f86-42b0-b1b4-ab092fa74450"],
 "  and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["u", "^"], "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
    RowBox[{"f", "[", 
     RowBox[{"c", ",", "b", ",", "a"}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"5ea1e5ba-113f-49ab-9735-84cd418f019a"],
 "."
}], "Text",
 CellChangeTimes->{{3.77936507808471*^9, 
  3.779365104526688*^9}},ExpressionUUID->"9808a7c0-e57d-4c5f-b62b-\
fba06bc14a64"],

Cell[TextData[{
 "So Jacobi-satisfying representations will satisfy:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       OverscriptBox["t", "^"], 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "+", 
      RowBox[{
       OverscriptBox["u", "^"], 
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], "=", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "a", ",", "c"}], "]"}], "+", 
      RowBox[{"f", "[", 
       RowBox[{"c", ",", "b", ",", "a"}], "]"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"b32978b8-0019-4f15-b1a4-7f0dace8a3b5"],
 "."
}], "Text",
 CellChangeTimes->{{3.7793651082205772`*^9, 
  3.7793651554025106`*^9}},ExpressionUUID->"4b6a7de1-c964-4042-ba94-\
c053d3c84e0d"],

Cell["We will implement these as follows: ", "Text",
 CellChangeTimes->{{3.779365170626973*^9, 3.7793651902272453`*^9}, {
  3.779365261800173*^9, 
  3.7793652812639093`*^9}},ExpressionUUID->"445da225-b270-47b5-bcca-\
deb565a0d2b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"antiV", "[", 
   RowBox[{"f_", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"a", ",", "c", ",", "b"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.779365283231838*^9, 3.779365310241681*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"23dc242b-82a1-407f-b015-860ddd740ff7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"thE", "[", 
   RowBox[{"f_", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"b", ",", "a", ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.779365229838468*^9, 3.7793652500053043`*^9}, {
  3.779365301486992*^9, 3.779365312222797*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"49572ba0-bfd4-4d39-a038-57b89a89c249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uhE", "[", 
   RowBox[{"f_", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"c", ",", "b", ",", "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7793652642831163`*^9, 3.7793652702388153`*^9}, {
  3.779365303258153*^9, 3.7793653138166857`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2b2567ed-2a19-4a83-9f20-d73825b584be"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Composition of two adjoint-satisfying representations.", "Subsubsection",
 CellChangeTimes->{{3.779365397036536*^9, 
  3.779365405062771*^9}},ExpressionUUID->"9be2323e-a088-4851-801b-\
68cbee65d6b4"],

Cell["\<\
Two find a composition dressing that satisfies adjoint rules from two \
adjoint-type rules it will be handy to implement the associated rules:\
\>", "Text",
 CellChangeTimes->{{3.7793655836194477`*^9, 
  3.779365637450254*^9}},ExpressionUUID->"3eca4d43-ad6d-4cf8-9e68-\
fdddc7cef6a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulesForAdj", "[", "f_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"antiV", "@", 
      RowBox[{"f", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"f", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"antiV", "@", 
      RowBox[{"thE", "@", 
       RowBox[{"f", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"thE", "@", 
       RowBox[{"f", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"antiV", "@", 
      RowBox[{"uhE", "@", 
       RowBox[{"f", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"uhE", "@", 
       RowBox[{"f", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"uhE", "@", 
      RowBox[{"f", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "\[Rule]", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], "-", 
      RowBox[{"thE", "@", 
       RowBox[{"f", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.779365407841605*^9, 3.779365573469428*^9}, 
   3.780061191365205*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"9bc828cf-1cd0-4bdb-89f0-6c687bb8ce93"],

Cell[TextData[{
 "So adjoint-type dressing ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "66b936e3-9d97-4fb3-aa42-c3b44cf65173"],
 " would satisfy the following rules:"
}], "Text",
 CellChangeTimes->{{3.779365640776198*^9, 
  3.7793656527680683`*^9}},ExpressionUUID->"51b4ebfb-cf82-4657-818b-\
e730d4ae6dbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rulesForAdj", "[", "j", "]"}]], "Input",
 CellChangeTimes->{{3.779365537635355*^9, 3.779365546120757*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"aa52aee8-677b-4516-94ec-bebb26cf91b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"s", ",", "u", ",", "t"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"j", "[", 
      RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"t", ",", "u", ",", "s"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"j", "[", 
      RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"u", ",", "s", ",", "t"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"j", "[", 
      RowBox[{"u", ",", "t", ",", "s"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"u", ",", "t", ",", "s"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"j", "[", 
      RowBox[{"s", ",", "t", ",", "u"}], "]"}], "-", 
     RowBox[{"j", "[", 
      RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.779365541121402*^9, 3.779365575392201*^9}, 
   3.780061195573469*^9, 3.7801413516590242`*^9, 3.780173920000106*^9, 
   3.780615936212277*^9, 3.78061723271931*^9, 3.780676138950141*^9, 
   3.7808445083726263`*^9, 3.781017210035809*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5ead6160-067f-4c4d-aef6-7ab387908b47"]
}, Open  ]],

Cell[TextData[{
 "We can create an ansatz for a new dressing in the s-channel between adjoint \
satisfying ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "b972454b-f543-4ceb-a784-97637ae69910"],
 " and ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "63c0f91e-a8ef-4245-8f8b-768ecb9c4f4c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.779365655888897*^9, 3.7793656796910267`*^9}, {
  3.779365716604125*^9, 
  3.779365728286611*^9}},ExpressionUUID->"4f8b2d07-e0b0-467f-84de-\
fb2b1105d9b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"compAnsatz", "=", 
   RowBox[{
    RowBox[{"adjComp", "[", 
     RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":>", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], " ", 
      RowBox[{"j", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
      RowBox[{"k", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], " ", 
      RowBox[{"thE", "@", 
       RowBox[{"j", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], " ", 
      RowBox[{"thE", "@", 
       RowBox[{"k", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], " ", "+", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], " ", 
      RowBox[{"uhE", "@", 
       RowBox[{"j", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], " ", 
      RowBox[{"uhE", "@", 
       RowBox[{"k", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}]}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.779365682774144*^9, 3.7793657940581627`*^9}, {
   3.779365856945257*^9, 3.779365863223239*^9}, {3.779365906743643*^9, 
   3.779365921501272*^9}, 3.780061240831849*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"c8fe5598-46eb-4ed9-9d22-e1be4f6a2128"],

Cell["This satisfies antisymmetry if the following vanishes", "Text",
 CellChangeTimes->{{3.7793658024940987`*^9, 3.779365830690462*^9}, {
  3.779366136823167*^9, 
  3.77936613934415*^9}},ExpressionUUID->"3e24a7f3-7876-4f00-87e9-\
928aecdfd903"],

Cell[BoxData[
 RowBox[{
  RowBox[{"antiConstraint", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"adjComp", "[", 
      RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "+", " ", 
     RowBox[{"antiV", "@", 
      RowBox[{"adjComp", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], ")"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.779365832818898*^9, 3.779365847887671*^9}, {
   3.7793658794452677`*^9, 3.779365881193759*^9}, {3.779365924784292*^9, 
   3.779365950049417*^9}, {3.779366132639711*^9, 3.779366133952997*^9}, 
   3.780061238278915*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"7ecf7bcb-9270-4d94-a3f8-ad9c87722d44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"antiConstraint", "/.", "compAnsatz"}]], "Input",
 CellChangeTimes->{{3.779365951218155*^9, 3.779365955543351*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c514a56a-0acd-41f3-b2d0-13639871ca26"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "u", ",", "t"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "u", ",", "t"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "u", ",", "s"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "u", ",", "s"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"u", ",", "s", ",", "t"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"u", ",", "s", ",", "t"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.779365956777945*^9, 3.77936614199999*^9, {3.780061234915571*^9, 
   3.780061243800712*^9}, 3.780141351751465*^9, 3.7801739200779257`*^9, 
   3.7806159363091497`*^9, 3.7806172327907352`*^9, 3.780676139075075*^9, 
   3.78084450843216*^9, 3.781017210091688*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4a021df4-8387-4f86-8d3f-bb1ab1c687b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"basisConstraint", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"antiConstraint", "/.", "compAnsatz"}], "//.", 
     RowBox[{"rulesForAdj", "[", "j", "]"}]}], "//.", 
    RowBox[{"rulesForAdj", "[", "k", "]"}]}], " ", "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.779365957939989*^9, 3.779365995985965*^9}, {
  3.77936615487379*^9, 3.779366156926289*^9}, {3.780061257417495*^9, 
  3.780061259694849*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d6920d40-860f-416e-b70b-1595779395e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"a", "[", "1", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"a", "[", "2", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.77936597169298*^9, 3.779365996552211*^9}, {
   3.77936614291743*^9, 3.779366159765915*^9}, {3.780061250518154*^9, 
   3.780061260501758*^9}, 3.78014135184305*^9, 3.780173920099701*^9, 
   3.780615936333459*^9, 3.780617232841717*^9, 3.780676139087628*^9, 
   3.7808445084406967`*^9, 3.7810172101316032`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8a8d67a5-4a06-42f1-9456-5dcfe6ba7133"]
}, Open  ]],

Cell[TextData[{
 "After canonicalizing over adjoint-type rules, we can see that we are in a \
basis for both ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "0feded87-73e1-44ae-8e35-6c36f25c374f"],
 " and ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "2a413f1a-469b-4557-b0d3-5638bc97ad05"],
 ":"
}], "Text",
 CellChangeTimes->{{3.77936606069177*^9, 
  3.7793660880721273`*^9}},ExpressionUUID->"dd5f791f-5ed3-4d7b-87cf-\
f11e9ace13b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uniqElements", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"basisConstraint", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"j", "[", "a___", "]"}], "\[RuleDelayed]", 
          RowBox[{"Sow", "@", 
           RowBox[{"j", "@", "a"}]}]}], ",", 
         RowBox[{
          RowBox[{"k", "[", "a___", "]"}], "\[RuleDelayed]", 
          RowBox[{"Sow", "@", 
           RowBox[{"k", "@", "a"}]}]}]}], "}"}]}], "//", "Reap"}], "//", 
     "Last"}], "//", "Flatten"}], "//", "Union"}]}]], "Input",
 CellChangeTimes->{{3.7793659831525908`*^9, 3.779366034835054*^9}, 
   3.779366162775083*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"ce5d2a5f-3bd3-45fc-a815-7576999fe848"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"j", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], ",", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7793660353947487`*^9, 3.779366163333778*^9, 
  3.780061271099072*^9, 3.780141351942441*^9, 3.780173920145443*^9, 
  3.780615936407481*^9, 3.7806172328605328`*^9, 3.780676139152608*^9, 
  3.780844508486947*^9, 3.781017210143778*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"7bbe528b-3173-439f-8123-810b8ccd99cf"]
}, Open  ]],

Cell["\<\
As these are in a basis, their coefficients must vanish independently if this \
constraint is to be satisfied.\
\>", "Text",
 CellChangeTimes->{{3.7793660433354263`*^9, 3.779366057695012*^9}, {
  3.779366093243539*^9, 
  3.779366116671299*^9}},ExpressionUUID->"4ff5e78e-1c09-4d3b-94db-\
69d512e824fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"indepConstraintEqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", 
    RowBox[{"Last", "/@", 
     RowBox[{"ArrayRules", "@", 
      RowBox[{"Last", "@", 
       RowBox[{"CoefficientArrays", "[", 
        RowBox[{"basisConstraint", ",", "uniqElements"}], "]"}]}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.77936612199095*^9, 3.7793661279652443`*^9}, {
   3.7793661662737827`*^9, 3.7793661838515387`*^9}, 3.780061279073745*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"cb609b4d-be04-41ad-ae53-640b54666cd4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rules", " ", "=", " ", 
  RowBox[{"ToRules", "@", 
   RowBox[{"Reduce", "@", "indepConstraintEqns"}]}]}]], "Input",
 CellChangeTimes->{{3.780061326378186*^9, 3.780061329297308*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9ccb3f63-ad2a-47ed-8930-eba7404f9b61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"a", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.780061329650807*^9, 3.7801413520599327`*^9, 
  3.780173920242477*^9, 3.780615936492672*^9, 3.780617232956801*^9, 
  3.780676140014031*^9, 3.780844508540135*^9, 3.781017210200247*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"e2c43a82-7fc0-4acf-a61e-7fdfc380e706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"adjComp", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], "/.", "compAnsatz"}], "/.", 
  "rules"}]], "Input",
 CellChangeTimes->{{3.779366196876457*^9, 3.779366219107564*^9}, 
   3.779366344520631*^9, {3.780061336616024*^9, 3.7800613377774973`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"177f57f3-6e6f-44d9-9ea3-98fc23bf9ff8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"a", "[", "3", "]"}]}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], " ", 
   RowBox[{"j", "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.779366219898995*^9, {3.7800613129533587`*^9, 3.780061338062701*^9}, 
   3.780141352139234*^9, 3.780173920261188*^9, 3.780615936511362*^9, 
   3.780617232977026*^9, 3.7806761400280447`*^9, 3.780844508551547*^9, 
   3.7810172102417517`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"27daf1be-bbad-4e9a-9206-7571a372def4"]
}, Open  ]],

Cell[TextData[{
 "So up to a single free coefficient ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "[", "3", "]"}], TraditionalForm]],ExpressionUUID->
  "78e7011d-16ac-4760-b651-6658700061cc"],
 " which we\[CloseCurlyQuote]ll choose as convention to be ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], TraditionalForm]],ExpressionUUID->
  "9ec381fd-da6d-4306-b2bb-12baefad17c7"],
 ", we have an anti-symmetry satisfying composition. "
}], "Text",
 CellChangeTimes->{{3.779366231905632*^9, 3.779366284082199*^9}, 
   3.779366329448848*^9},ExpressionUUID->"d60b7950-f4cc-43be-ae63-\
192870312c04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"antiCompRule", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ToRules", "@", 
      RowBox[{"Reduce", "@", "indepConstraintEqns"}]}], "/.", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], ")"}], "~", "Join", "~", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.779366333241836*^9, 3.779366378129507*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9b9ab4c2-40f8-41f1-9810-4069a1762948"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.779366352747197*^9, 3.779366378823431*^9}, 
   3.780061347399428*^9, 3.780141352223269*^9, 3.780173920303988*^9, 
   3.780615936578739*^9, 3.780617233027896*^9, 3.7806761400930967`*^9, 
   3.780844508597889*^9, 3.781017210253017*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"88ad3fd8-077a-4339-bfd8-0915599c80c4"]
}, Open  ]],

Cell[" Does it also satisfy Jacobi?", "Text",
 CellChangeTimes->{{3.779366231905632*^9, 
  3.779366284082199*^9}},ExpressionUUID->"3917f3a7-a903-4613-aa6d-\
75902e2a4a1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"0", "==", 
      RowBox[{
       RowBox[{"adjComp", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "-", " ", 
       RowBox[{"thE", "@", 
        RowBox[{"adjComp", "[", 
         RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "-", 
       RowBox[{"uhE", "@", 
        RowBox[{"adjComp", "[", 
         RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}]}], " ", "/.", 
     "compAnsatz"}], "/.", "antiCompRule"}], "//.", 
   RowBox[{"rulesForAdj", "[", "j", "]"}]}], "//.", 
  RowBox[{"rulesForAdj", "[", "k", "]"}]}]], "Input",
 CellChangeTimes->{{3.779366287544129*^9, 3.779366318266803*^9}, {
  3.7793663857916317`*^9, 3.779366400969965*^9}, {3.780597227777801*^9, 
  3.780597228181446*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"6843f82f-6859-45b5-bf9f-892e927bfa58"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.779366387193223*^9, 3.779366401956386*^9}, 
   3.7800613524475107`*^9, 3.7801413523058043`*^9, 3.780173920321642*^9, 
   3.7805972293809423`*^9, 3.780615936599414*^9, 3.7806172335684357`*^9, 
   3.7806761401053*^9, 3.780844508607335*^9, 3.781017210293231*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"a5efc133-854e-4a77-8828-2f2b5dc5a069"]
}, Open  ]],

Cell[TextData[{
 "It does, so our composite rule is simply ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["j", "t"], 
     SubscriptBox["k", "t"]}], "-", 
    RowBox[{
     SubscriptBox["j", "u"], 
     SubscriptBox["k", "u"]}]}], TraditionalForm]],ExpressionUUID->
  "b080ebd5-0865-4bcb-a88a-7c0fe2a91f2f"]
}], "Text",
 CellChangeTimes->{{3.779366404817556*^9, 
  3.779366417801755*^9}},ExpressionUUID->"acaf1b84-59e5-4934-a511-\
d9d1f257d61d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"compAdj", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{"thE", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"s", ",", "t", ",", "u"}], "]"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{"j", ",", "k"}], "}"}]}], ")"}]}], ")"}]}], " ", "-", 
   "\[IndentingNewLine]", 
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{"uhE", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"s", ",", "t", ",", "u"}], "]"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{"j", ",", "k"}], "}"}]}], ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.779366426643408*^9, 3.7793665531451197`*^9}, {
  3.779366592059935*^9, 3.779366597993922*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e925aaff-087a-4e0d-903a-a08869b7c1d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"compAdj", "[", 
  RowBox[{"j", ",", "k"}], "]"}]], "Input",
 CellChangeTimes->{{3.779366504204804*^9, 3.7793665065717983`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"91a357e8-ce63-4851-a7ba-0d7b6da9dd79"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"j", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"j", "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}], " ", 
   RowBox[{"k", "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.779366507059379*^9, 3.779366555630135*^9}, 
   3.779366599257779*^9, 3.780061369811253*^9, 3.780141352540627*^9, 
   3.7801739203801403`*^9, 3.780615936677899*^9, 3.780617233743822*^9, 
   3.780676140176759*^9, 3.780844508658654*^9, 3.7810172103412123`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"cf712c9e-b354-4399-9877-aa322652c3e5"]
}, Open  ]],

Cell["\<\
It is trivial to check that this is unique by starting with a general ansatz, \
but let us not bother with that and start using it.\
\>", "Text",
 CellChangeTimes->{{3.779366612839909*^9, 
  3.779366645250084*^9}},ExpressionUUID->"c3bc70dc-d1bf-4394-b18c-\
242845fe2bcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simple scalar dressing", "Subsubsection",
 CellChangeTimes->{{3.7793666544963923`*^9, 
  3.779366664171633*^9}},ExpressionUUID->"20eff381-e1bc-4eef-8514-\
4e79f4286904"],

Cell["\<\
Is there a dressing linear in Mandelstam variables that satisfies Jacobi and \
Antisymmetry?\
\>", "Text",
 CellChangeTimes->{{3.7793666669781713`*^9, 
  3.7793666869995127`*^9}},ExpressionUUID->"6a98c781-d271-4a26-94b7-\
289271476827"],

Cell[TextData[{
 "As ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", "+", "t", "+", "u"}], "\[Equal]", "0"}], TraditionalForm]],
  ExpressionUUID->"dfb3811a-49a8-4b56-968f-872103bb80d4"],
 ", we need only include two terms in our ansatz"
}], "Text",
 CellChangeTimes->{{3.779366724446949*^9, 
  3.779366736354739*^9}},ExpressionUUID->"3c75e766-b29c-40c9-894b-\
bdd12f0292c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"linearAnsatz", "=", 
   RowBox[{
    RowBox[{"ss", "[", 
     RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "1", "]"}], " ", "t"}], "+", 
     RowBox[{
      RowBox[{"b", "[", "2", "]"}], " ", "u"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7793666922708797`*^9, 3.779366743166644*^9}, 
   3.780061391874961*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"f354d03e-c832-4130-96a7-59545da10aa1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"antiV", "@", 
    RowBox[{"ss", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
   RowBox[{"ss", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "/.", 
  "linearAnsatz"}]], "Input",
 CellChangeTimes->{{3.779366749837277*^9, 3.7793667833097553`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"fe48e158-f46e-423e-a7e4-09dfd9b6d5ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"b", "[", "1", "]"}]}], "+", 
  RowBox[{"u", " ", 
   RowBox[{"b", "[", "1", "]"}]}], "+", 
  RowBox[{"t", " ", 
   RowBox[{"b", "[", "2", "]"}]}], "+", 
  RowBox[{"u", " ", 
   RowBox[{"b", "[", "2", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.779366765163599*^9, 3.779366784910364*^9}, 
   3.780061394401466*^9, 3.7801413526435947`*^9, 3.780173920436467*^9, 
   3.7806159367565317`*^9, 3.780617233803216*^9, 3.780676140249731*^9, 
   3.7808445087113*^9, 3.781017210387188*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"877185df-b68f-4652-bf09-0c93ca17b8c9"]
}, Open  ]],

Cell[TextData[{
 "This is clearly antisymmetric if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"ss", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "\[Proportional]", 
    RowBox[{"u", "-", "t"}]}], TraditionalForm]],ExpressionUUID->
  "e0940152-aca1-4470-ba90-992921ad88f5"],
 ", i.e."
}], "Text",
 CellChangeTimes->{{3.779366788257464*^9, 3.779366816723031*^9}, {
  3.779366881980197*^9, 
  3.77936688288463*^9}},ExpressionUUID->"44c42d77-702a-4211-8c05-\
eae297d5c269"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Equal]", "0"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Last", "/@", 
      RowBox[{"(", 
       RowBox[{"ArrayRules", "@", 
        RowBox[{"Last", "@", 
         RowBox[{"CoefficientArrays", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"antiV", "@", 
              RowBox[{"ss", "[", 
               RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
             RowBox[{"ss", "[", 
              RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "/.", 
            "linearAnsatz"}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "u"}], "}"}]}], "]"}]}]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.779366832034205*^9, 3.7793668743315763`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"644e3d80-1bb8-4ed1-8685-0c67bc6fcacf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", "1", "]"}], "\[Equal]", 
  RowBox[{"-", 
   RowBox[{"b", "[", "2", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.779366863629472*^9, 3.779366874652884*^9}, 
   3.780061408616569*^9, 3.7801413527247334`*^9, 3.78017392048076*^9, 
   3.780615936818039*^9, 3.780617233823633*^9, 3.780676140316041*^9, 
   3.780844508756583*^9, 3.781017210399571*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"851c95d6-ee0d-4686-b900-73c445d6c742"]
}, Open  ]],

Cell["Does this satisfy Jacobi?", "Text",
 CellChangeTimes->{{3.779366886600052*^9, 
  3.7793668899599524`*^9}},ExpressionUUID->"07015258-cea7-4f92-8685-\
e5f5ab1e645a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ssDressing", "=", 
   RowBox[{
    RowBox[{"ss", "[", 
     RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"u", "-", "t"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779366900203628*^9, 3.779366901215809*^9}, {
   3.7793671982691*^9, 3.779367199531752*^9}, 3.78006141324798*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"498a3f1b-a106-43b1-834b-21e2321291a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ss", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "-", " ", 
   RowBox[{"uhE", "@", 
    RowBox[{"ss", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], " ", "-", " ", 
   RowBox[{"thE", "@", 
    RowBox[{"ss", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], "/.", 
  "ssDressing"}]], "Input",
 CellChangeTimes->{{3.7793669070689087`*^9, 3.779366939077016*^9}, 
   3.7793672031851187`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"52c14f07-c263-47ff-a6c0-4b3d89c166e1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.77936693547777*^9, 3.7793669394127817`*^9}, 
   3.779367203988543*^9, 3.7800614173103943`*^9, 3.7801413528302603`*^9, 
   3.7801739205394363`*^9, 3.780615936894952*^9, 3.7806172338876534`*^9, 
   3.780676140383348*^9, 3.780844508807248*^9, 3.781017210449437*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d54b7cdd-3d2c-47a6-addb-5e09df188609"]
}, Open  ]],

Cell["\<\
It sure does -- and no surprise, this is the kinematic numerator of the \
Yang-Mills scalar.\
\>", "Text",
 CellChangeTimes->{{3.779366942067236*^9, 
  3.779366958035643*^9}},ExpressionUUID->"2abf7dd4-4483-470c-bb38-\
4df30508b180"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NLSM dressing", "Subsubsection",
 CellChangeTimes->{{3.7793666544963923`*^9, 3.779366664171633*^9}, {
  3.779366981154488*^9, 
  3.779366983175544*^9}},ExpressionUUID->"1841e64f-0ba8-4be7-b05b-\
b80fa0ecdf7c"],

Cell["What do we get if we compose the simple scalar with itself?", "Text",
 CellChangeTimes->{{3.7793670168077583`*^9, 
  3.779367023052643*^9}},ExpressionUUID->"e51d46ec-3637-4ab3-838f-\
a3bb4cb2bd0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"compAdj", "[", 
    RowBox[{"ss", ",", "ss"}], "]"}], "/.", "ssDressing"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7793669839899797`*^9, 3.779367039984571*^9}, {
  3.78006144671312*^9, 3.7800614478424892`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"dc4a5235-01ac-48cc-a576-49c8fe291aed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "s"}], "-", "t", "-", "u"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"t", "-", "u"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7793670001680307`*^9, 3.779367040266458*^9}, {
   3.7800614282005167`*^9, 3.780061448180382*^9}, 3.78014135293279*^9, 
   3.7801739205799923`*^9, 3.780615936964155*^9, 3.780617233938652*^9, 
   3.78067614098171*^9, 3.7808445088170233`*^9, 3.781017210490815*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"cd631e32-47a6-41a5-88f5-abaaf577399f"]
}, Open  ]],

Cell[TextData[{
 "Recognizing that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "t"}], "-", "u"}], " ", "\[Rule]", "s"}], TraditionalForm]],
  ExpressionUUID->"a49537d1-ca43-4711-a6c7-7db523d7ff95"],
 ", we see that we are simply proportional to a dressing of:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "(", 
    RowBox[{"u", "-", "t"}], ")"}], TraditionalForm]],ExpressionUUID->
  "8c2abddf-0409-437a-ba7f-c55b436a4473"]
}], "Text",
 CellChangeTimes->{{3.7793670667545*^9, 
  3.7793671006699257`*^9}},ExpressionUUID->"430cc5d4-96d7-495a-b0f0-\
2b6fcc04ef09"],

Cell[TextData[{
 "This is the kinematic numerator of the Non-Linear Sigma Model -- the \
prefactor of ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],ExpressionUUID->
  "471aaa41-2beb-48e7-8107-62abcfa40a25"],
 " eats up the propagator encoding the truth that NLSM are actually 4-pt \
contact terms."
}], "Text",
 CellChangeTimes->{{3.779367136011985*^9, 
  3.779367182900772*^9}},ExpressionUUID->"d2bd71e8-b90b-41a1-8580-\
9e364774354a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nlsmDressing", " ", "=", " ", 
   RowBox[{
    RowBox[{"nlsm", "[", 
     RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{"u", "-", "t"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779367184263453*^9, 3.779367229785638*^9}, 
   3.78006146845711*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"32aaef11-9669-496c-822b-59efc52d0836"],

Cell["\<\
(Note this is a factor of 1/3 different than the standard definition for \
nonlinear sigma model,).\
\>", "Text",
 CellChangeTimes->{{3.780597242002974*^9, 3.780597285968609*^9}, {
  3.780616153820945*^9, 
  3.7806161654024343`*^9}},ExpressionUUID->"938c4232-dbe9-4260-87f8-\
1abe809a7fbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Looking at Amplitudes and finding permutation invariant building blocks:\n\
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    SuperscriptBox["t", "2"], "+", 
    SuperscriptBox["u", "2"]}], TraditionalForm]],ExpressionUUID->
  "34f81f71-3e1c-4e4c-b2e7-4c48fa658ae3"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"s", " ", "t", " ", "u"}], ")"}], TraditionalForm]],
  ExpressionUUID->"554f7d02-e1ea-44c7-b924-aeaa3cdd42f4"]
}], "Subsubsection",
 CellChangeTimes->{{3.779367242268153*^9, 3.779367243468925*^9}, {
  3.779371672923822*^9, 
  3.7793716954265003`*^9}},ExpressionUUID->"613a0a82-a42c-4650-8cad-\
1eed39c16963"],

Cell["\<\
It will be handy to look at ordered amplitudes arising from dressing ordered \
graphs with the appropriate numerator weight and propagator.\
\>", "Text",
 CellChangeTimes->{{3.7793672450481052`*^9, 
  3.779367298027321*^9}},ExpressionUUID->"78bd4fae-ad23-423f-b683-\
75a11162dff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"orderedAmp", "[", 
   RowBox[{"j_", ",", 
    RowBox[{"{", 
     RowBox[{"s_", ",", "t_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{"s", ",", "t", ",", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}]}], "]"}], "/", "s"}], " ", "+", " ", 
   RowBox[{
    RowBox[{"thE", "@", 
     RowBox[{"j", "[", 
      RowBox[{"s", ",", "t", ",", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t"}]}], "]"}]}], "/", 
    RowBox[{"First", "@", 
     RowBox[{"thE", "@", 
      RowBox[{"{", 
       RowBox[{"s", ",", "t", ",", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}]}], "}"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.779367299486286*^9, 3.779367348214559*^9}, 
   3.779370749839047*^9, {3.779370801554981*^9, 3.779370865781801*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8d53689b-787a-4ad9-ad5e-9e8633cf891f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullAmp", "[", 
   RowBox[{"j_", ",", "k_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"j", "@@", "#"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"k", "@@", "#"}], ")"}]}], 
      RowBox[{"First", "@", "#"}]], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s", ",", "t", ",", "u"}], "}"}], ",", 
      RowBox[{"thE", "@", 
       RowBox[{"{", 
        RowBox[{"s", ",", "t", ",", "u"}], "}"}]}], ",", 
      RowBox[{"uhE", "@", 
       RowBox[{"{", 
        RowBox[{"s", ",", "t", ",", "u"}], "}"}]}]}], "}"}]}], "//", 
   "Total"}]}]], "Input",
 CellChangeTimes->{{3.779370870426299*^9, 3.7793710114535837`*^9}, {
  3.7805974338376093`*^9, 3.7805974832958317`*^9}, {3.780597670830518*^9, 
  3.7805976872098713`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"0e17c929-7dce-49e8-84cf-6436c94d5a40"],

Cell["So our simple scalar amplitude is:", "Text",
 CellChangeTimes->{{3.779367369645503*^9, 
  3.77936737838939*^9}},ExpressionUUID->"b6f7e0aa-298c-4c04-ad12-\
3b047901443c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"orderedAmp", "@@", 
  RowBox[{"{", 
   RowBox[{"ss", ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "t"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.779367349938677*^9, 3.7793673595053177`*^9}, {
  3.779371111519649*^9, 3.7793711209268913`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"dbf136d4-39de-4549-b852-b52f89f108f3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"ss", "[", 
    RowBox[{"s", ",", "t", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}], "]"}], "s"], "+", 
  FractionBox[
   RowBox[{"ss", "[", 
    RowBox[{"t", ",", "s", ",", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}], "]"}], "t"]}]], "Output",
 CellChangeTimes->{{3.779367360032051*^9, 3.779367381773426*^9}, 
   3.779371121285288*^9, 3.7800615318418303`*^9, 3.7801413531480093`*^9, 
   3.780173920716284*^9, 3.780597702139042*^9, 3.7806159371137342`*^9, 
   3.780617234055016*^9, 3.7806761411426687`*^9, 3.780844508881225*^9, 
   3.781017210555902*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"3d47aee8-a54c-4e11-825a-c9a7d4e20334"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"orderedAmp", "@@", 
     RowBox[{"{", 
      RowBox[{"ss", ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "t"}], "}"}]}], "}"}]}], "/.", "ssDressing"}], " ", 
   "/.", 
   RowBox[{"u", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.779367386240509*^9, 3.779367396497861*^9}, 
   3.779371130148903*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"0d7628f2-28f2-4f9d-845b-4b11afb697c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "-", 
  FractionBox[
   RowBox[{"2", " ", "s"}], "t"], "-", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "s"]}]], "Output",
 CellChangeTimes->{{3.779367390022202*^9, 3.779367396799656*^9}, 
   3.7793711308577337`*^9, 3.78006153511849*^9, 3.780141353227846*^9, 
   3.780173920761484*^9, 3.7805977031911983`*^9, 3.7806159371837606`*^9, 
   3.780617234160035*^9, 3.78067614118239*^9, 3.780844508934258*^9, 
   3.7810172105968246`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"f1a96a79-b674-4ef2-91af-8b308d526ffd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ssAmp", "[", "channel__", "]"}], ":=", 
  RowBox[{
   RowBox[{"orderedAmp", "[", 
    RowBox[{"ss", ",", "channel"}], "]"}], "/.", "ssDressing"}]}]], "Input",
 CellChangeTimes->{{3.7793713384299088`*^9, 3.779371367878563*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"540a7d1d-c928-4819-ae40-f964327a8185"],

Cell["We see that this satisfies photon-decoupling / KK relations:", "Text",
 CellChangeTimes->{{3.77936741159338*^9, 3.779367418971313*^9}, {
  3.779367512678027*^9, 
  3.779367519534141*^9}},ExpressionUUID->"49ad1870-9693-4fec-945e-\
9513ddaafd0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ssAmp", "[", 
    RowBox[{"{", 
     RowBox[{"s", ",", "t"}], "}"}], "]"}], "+", 
   RowBox[{"ssAmp", "[", 
    RowBox[{"{", 
     RowBox[{"s", ",", "u"}], "}"}], "]"}], "+", 
   RowBox[{"ssAmp", "[", 
    RowBox[{"{", 
     RowBox[{"u", ",", "t"}], "}"}], "]"}]}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.7793675202739887`*^9, 3.779367541439851*^9}, {
  3.7793711725485983`*^9, 3.7793711941666927`*^9}, {3.7793714263501883`*^9, 
  3.7793714390138493`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"c3b3ffbb-eea4-495d-b136-d1dc047a8bb7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t", "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", "t"}], "+", 
      RowBox[{"s", " ", "u"}], "+", 
      RowBox[{"t", " ", "u"}]}], ")"}]}], 
   RowBox[{"s", " ", "t", " ", "u"}]]}]], "Output",
 CellChangeTimes->{{3.7793675384839687`*^9, 3.7793675418222227`*^9}, {
   3.779368369172181*^9, 3.779368389005924*^9}, 3.779371194569434*^9, 
   3.779371439671665*^9, 3.780061705953727*^9, 3.780141353328903*^9, 
   3.7801739208204927`*^9, 3.780597707437653*^9, 3.780615937265514*^9, 
   3.780617234215963*^9, 3.780676141233609*^9, 3.780844508987866*^9, 
   3.7810172106460257`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"c56a96e9-9e6c-4d80-ad85-04b802eed679"]
}, Open  ]],

Cell[TextData[{
 "This is proportional to",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"0", "=", 
     RowBox[{"s", "+", "t", "+", "u"}]}]}], TraditionalForm]],ExpressionUUID->
  "7404d1d4-e3bb-41d1-a866-02902e923989"]
}], "Text",
 CellChangeTimes->{{3.779371445963368*^9, 
  3.779371473243732*^9}},ExpressionUUID->"86b7bf38-75c7-49dc-8ace-\
671f708859ae"],

Cell["\<\
They also, composed of adjoint-type dressing satisfy the (n-3)! relations:\
\>", "Text",
 CellChangeTimes->{{3.779367545594221*^9, 
  3.77936756022023*^9}},ExpressionUUID->"a878ae79-5da7-4de3-8c92-\
d0b3e2807f0f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"ssAmp", "[", 
      RowBox[{"{", 
       RowBox[{"s", ",", "t"}], "}"}], "]"}], "u"], " ", "==", 
    FractionBox[
     RowBox[{"ssAmp", "[", 
      RowBox[{"{", 
       RowBox[{"s", ",", "u"}], "}"}], "]"}], "t"], " ", "==", 
    FractionBox[
     RowBox[{"ssAmp", "[", 
      RowBox[{"{", 
       RowBox[{"u", ",", "t"}], "}"}], "]"}], "s"]}], " ", "/.", 
   RowBox[{"u", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.779367568556258*^9, 3.779367603811517*^9}, {
  3.77937120580475*^9, 3.7793712307353086`*^9}, {3.7793713824594593`*^9, 
  3.779371399742359*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ba689856-b159-4def-8b9e-9c71c2941983"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7793675905917807`*^9, 3.779367604161622*^9}, {
   3.779371218390531*^9, 3.779371231423822*^9}, 3.779371400819447*^9, 
   3.7800617112236*^9, 3.780141353411869*^9, 3.78017392092807*^9, 
   3.780597710193972*^9, 3.7806159372886257`*^9, 3.780617234234498*^9, 
   3.780676141248609*^9, 3.780844508998231*^9, 3.781017210656702*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"5baadc7a-82f8-498f-9640-ee46b68a1464"]
}, Open  ]],

Cell[TextData[{
 "A trivial consequence is that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", " ", "t", " ", 
    RowBox[{
     SuperscriptBox["A", "ss"], "(", 
     RowBox[{"s", ",", "t"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "510289d2-7461-4d36-9885-6f88a45e739d"],
 " should be permutation invariant."
}], "Text",
 CellChangeTimes->{{3.779367118528969*^9, 3.7793671271377*^9}, {
  3.77936761382001*^9, 
  3.779367632454607*^9}},ExpressionUUID->"773d13f6-0d82-4844-ba5a-\
d5ae452a347a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s", " ", "t", " ", 
   RowBox[{"ssAmp", "@", 
    RowBox[{"{", 
     RowBox[{"s", ",", "t"}], "}"}]}]}], " ", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.779367633422921*^9, 3.7793676454746*^9}, {
  3.779367717620688*^9, 3.779367718406177*^9}, {3.77937123977186*^9, 
  3.7793712453577557`*^9}, {3.779371511898631*^9, 3.7793715361136093`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"1203f1d7-d360-4759-b851-55b6ce043a1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    RowBox[{"s", " ", "t"}], "+", 
    SuperscriptBox["t", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.779367642438469*^9, 3.779367645674053*^9}, 
   3.779367718634651*^9, {3.7793712412228193`*^9, 3.779371245744081*^9}, {
   3.779371516697722*^9, 3.779371536630981*^9}, 3.780061714464221*^9, 
   3.780141353761607*^9, 3.780173920950533*^9, 3.780615937355015*^9, 
   3.780617234281911*^9, 3.780676141300633*^9, 3.78084450904076*^9, 
   3.781017210697537*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"d6c9a2b0-d118-4e28-b852-dc6536b7e9ef"]
}, Open  ]],

Cell[TextData[{
 "If this is permutation invariant, given the order of kinematic invariants, \
we must have generated  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    SuperscriptBox["t", "2"], "+", 
    SuperscriptBox["u", "2"]}], TraditionalForm]],ExpressionUUID->
  "7864a70a-cc62-49ef-bdfe-01d62c556785"],
 " which of course we did:"
}], "Text",
 CellChangeTimes->{{3.779367679164666*^9, 3.779367743513253*^9}, {
  3.779371261453253*^9, 
  3.779371273941331*^9}},ExpressionUUID->"87fedd8a-290e-4b10-a0f4-\
ef6bef55a3cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    SuperscriptBox["t", "2"], "+", 
    SuperscriptBox["u", "2"]}], "/.", 
   RowBox[{"u", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.779367710937088*^9, 3.779367726574143*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"9ef1ff22-708a-45ee-ae54-ad9ff11db113"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    RowBox[{"s", " ", "t"}], "+", 
    SuperscriptBox["t", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7793677269060287`*^9, {3.779371251953403*^9, 3.779371275436467*^9}, 
   3.7800617204647503`*^9, 3.780141353832851*^9, 3.7801739209946117`*^9, 
   3.7806159373751993`*^9, 3.7806172343013372`*^9, 3.7806761413162203`*^9, 
   3.7808445090507803`*^9, 3.7810172107107553`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"10515c32-1007-45bf-ac0c-2bf3b9e51c7b"]
}, Open  ]],

Cell["\<\
And we see here we have found one of the two distinct permutation invariant \
kinematic building blocks.\
\>", "Text",
 CellChangeTimes->{{3.779367659146028*^9, 3.77936767425319*^9}, {
  3.7793677504396133`*^9, 3.779367754959715*^9}, {3.779371280254333*^9, 
  3.77937128511712*^9}},ExpressionUUID->"970b149e-4efc-4fa9-913f-\
f66901961fd0"],

Cell["Let us carry this exercise with the nlsm dressing.", "Text",
 CellChangeTimes->{{3.779367762384581*^9, 
  3.779367772077445*^9}},ExpressionUUID->"f1a62a3d-7cc1-4afb-a736-\
fb24fd8a3722"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"orderedAmp", "@@", 
     RowBox[{"{", 
      RowBox[{"nlsm", ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "t"}], "}"}]}], "}"}]}], "/.", "nlsmDressing"}], 
   " ", "/.", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "u"}], "-", "s"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.779367787839266*^9, 3.7793677951014*^9}, {
  3.7793712957583313`*^9, 3.779371316326683*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"73a28a08-b239-4d17-9c67-c0b310194772"],

Cell[BoxData[
 RowBox[{"3", " ", "u"}]], "Output",
 CellChangeTimes->{
  3.7793677958855143`*^9, {3.779371301288887*^9, 3.779371316794146*^9}, 
   3.780061726413785*^9, 3.7801413539113283`*^9, 3.7801739210134*^9, 
   3.780597715624957*^9, 3.7806159374422207`*^9, 3.780617234350049*^9, 
   3.780676141376711*^9, 3.780844509094345*^9, 3.781017210752199*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"2fb2830e-fad9-41ca-b8a8-856e7c0cb37e"]
}, Open  ]],

Cell["\<\
(This is why the  NLSM numerator is typically taken to have a factor of 1/3).\
\
\>", "Text",
 CellChangeTimes->{{3.780597717530634*^9, 
  3.7805977413058577`*^9}},ExpressionUUID->"6167cba2-049d-4680-9d9a-\
c7d505f4527d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampNLSM", "[", "channel__", "]"}], ":=", 
  RowBox[{
   RowBox[{"orderedAmp", "@@", 
    RowBox[{"{", 
     RowBox[{"nlsm", ",", "channel"}], "}"}]}], "/.", 
   "nlsmDressing"}]}]], "Input",
 CellChangeTimes->{{3.779371553477469*^9, 3.779371564918063*^9}, {
  3.779371599518358*^9, 3.779371600936984*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"d4345ee3-105a-48b6-a9a4-6084a477447e"],

Cell[TextData[{
 "So we find that the s t channel of the NLSM is simply proportional to ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "01084699-6ced-4329-a468-4b1a1a9d1e59"],
 "."
}], "Text",
 CellChangeTimes->{{3.779367805389402*^9, 
  3.779367818856435*^9}},ExpressionUUID->"d08e7f20-e6b5-49dd-b94e-\
5c09caff4de9"],

Cell[TextData[{
 "This clearly satisfies the KK relations by virtue of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", "+", "t", "+", "u"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"cdb8a0dd-10b9-432b-8a78-1ffa4c5873e0"],
 ", and also obviously satisfies the (n-3)! relations between ordered \
amplitudes:"
}], "Text",
 CellChangeTimes->{{3.779367848862687*^9, 
  3.77936788712193*^9}},ExpressionUUID->"adec0ff6-6402-4efc-81e8-\
e95008ac16fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"ampNLSM", "@", 
      RowBox[{"{", 
       RowBox[{"s", ",", "t"}], "}"}]}], "u"], " ", "==", 
    FractionBox[
     RowBox[{"ampNLSM", "@", 
      RowBox[{"{", 
       RowBox[{"s", ",", "u"}], "}"}]}], "t"], " ", "==", 
    FractionBox[
     RowBox[{"ampNLSM", "@", 
      RowBox[{"{", 
       RowBox[{"u", ",", "t"}], "}"}]}], "s"]}], " ", "/.", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "u"}], "-", "s"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7793678928447*^9, 3.779367898001576*^9}, {
  3.779371572048604*^9, 3.779371650030376*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"6cd99600-fb61-464d-8002-1977e8295b25"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779367898857469*^9, {3.779371591698114*^9, 3.779371650379961*^9}, 
   3.7800617354258413`*^9, 3.780141354012097*^9, 3.780173921073489*^9, 
   3.7806159375172358`*^9, 3.780617234411298*^9, 3.780676141442768*^9, 
   3.780844509145979*^9, 3.781017210802916*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"278006ff-0c4e-44ec-b150-1572abc1f12c"]
}, Open  ]],

Cell[TextData[{
 "And we find the other building block for permutation invariant kinematics \
looking at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", " ", "t", " ", 
    RowBox[{
     SuperscriptBox["A", "NLSM"], "(", 
     RowBox[{"s", ",", "t"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "131236ae-bd08-418d-a24a-416ee726cf1a"]
}], "Text",
 CellChangeTimes->{{3.7793679060998383`*^9, 
  3.779367928616439*^9}},ExpressionUUID->"146f5a86-b3b5-4647-95e8-\
25c88bf0e652"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s", " ", "t", " ", 
   RowBox[{"ampNLSM", "@", 
    RowBox[{"{", 
     RowBox[{"s", ",", "t"}], "}"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.779367935680435*^9, 3.779367938540526*^9}, {
  3.779371657764019*^9, 3.779371661388186*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"843b3916-873f-4660-8321-9c81489a7480"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", "s", " ", "t", " ", 
  RowBox[{"(", 
   RowBox[{"s", "+", "t"}], ")"}]}]], "Output",
 CellChangeTimes->{3.779367939054476*^9, 3.779371662012336*^9, 
  3.780061737746192*^9, 3.780141354095819*^9, 3.7801739211169777`*^9, 
  3.7805977493391647`*^9, 3.780615937538063*^9, 3.7806172344330807`*^9, 
  3.780676141455784*^9, 3.780844509155222*^9, 3.781017210815765*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"e0b1fe59-2d10-46c4-b37c-f8de0a867c11"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Permutation invariants => trivial extensions", "Subsubsection",
 CellChangeTimes->{{3.77970930189529*^9, 
  3.779709328144299*^9}},ExpressionUUID->"57a3510f-efaf-4c99-8835-\
ac32b69446ba"],

Cell["\<\
Let\[CloseCurlyQuote]s extend a generic adjoint-type weight with products of \
permutation invariants:\
\>", "Text",
 CellChangeTimes->{{3.77970942445687*^9, 
  3.779709444354497*^9}},ExpressionUUID->"239920b0-0627-4c89-82a9-\
b62ba7cff5a7"],

Cell[BoxData[
 RowBox[{"Clear", "[", "chat", "]"}]], "Input",
 CellChangeTimes->{{3.7797096187388144`*^9, 3.779709620999229*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"ea5ddfeb-e7a3-4939-bfaf-866fbdcd4e9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"chat", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", "2"}], "+", 
      RowBox[{"t", "^", "2"}], " ", "+", 
      RowBox[{"u", "^", "2"}]}], ")"}], "Y"]}]}]], "Input",
 CellChangeTimes->{{3.779709383080516*^9, 3.779709418395171*^9}, {
  3.779709613289543*^9, 3.779709617936637*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"32dd38a5-a585-4130-91b5-3264484ec265"],

Cell["\<\
It is trivial to see anti-symmetry is satisfied if the original weight \
satisfies antisymmetry:\
\>", "Text",
 CellChangeTimes->{{3.779709447084334*^9, 
  3.779709466852174*^9}},ExpressionUUID->"69cd799f-c713-45cc-b77f-\
94fca899e346"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chat", "[", 
     RowBox[{"X", ",", "Y"}], "]"}], "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "+", 
   RowBox[{
    RowBox[{"chat", "[", 
     RowBox[{"X", ",", "Y"}], "]"}], "[", 
    RowBox[{"s", ",", "u", ",", "t"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.779709470936915*^9, 3.779709481365115*^9}, {
  3.779709625707416*^9, 3.779709651980795*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"a476eb7f-6137-4f05-aa64-a7c71dca583b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["s", "2"], "+", 
     SuperscriptBox["t", "2"], "+", 
     SuperscriptBox["u", "2"]}], ")"}], "Y"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "+", 
    RowBox[{"c", "[", 
     RowBox[{"s", ",", "u", ",", "t"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.779709479410513*^9, 3.77970948170076*^9}, {
   3.779709643718535*^9, 3.77970965240965*^9}, 3.7800617703117456`*^9, 
   3.7801413542622557`*^9, 3.7801739211994753`*^9, 3.780615937633803*^9, 
   3.780617234616179*^9, 3.7806761415817757`*^9, 3.780844509216385*^9, 
   3.781017210884191*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"9decf501-9315-4d54-bf96-f293ce91d8b0"]
}, Open  ]],

Cell["Similarly it is trivial to see the same condition on Jacobi:", "Text",
 CellChangeTimes->{{3.779709487178784*^9, 
  3.779709503803218*^9}},ExpressionUUID->"0f09ebf9-cee0-4b8e-ab76-\
af094179fa05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chat", "[", 
     RowBox[{"X", ",", "Y"}], "]"}], "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"chat", "[", 
     RowBox[{"X", ",", "Y"}], "]"}], "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}], "-", 
   RowBox[{
    RowBox[{"chat", "[", 
     RowBox[{"X", ",", "Y"}], "]"}], "[", 
    RowBox[{"u", ",", "t", ",", "s"}], "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.779709509999847*^9, 3.779709517301654*^9}, {
  3.779709632972906*^9, 3.7797096414038897`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"77f62fde-280a-47cf-a67d-f6b54615fd11"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["s", "2"], "+", 
     SuperscriptBox["t", "2"], "+", 
     SuperscriptBox["u", "2"]}], ")"}], "Y"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"s", ",", "t", ",", "u"}], "]"}], "-", 
    RowBox[{"c", "[", 
     RowBox[{"t", ",", "s", ",", "u"}], "]"}], "-", 
    RowBox[{"c", "[", 
     RowBox[{"u", ",", "t", ",", "s"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.779709518490932*^9, {3.779709641787469*^9, 3.779709654707082*^9}, 
   3.7800617730212517`*^9, 3.780141354350629*^9, 3.7801739212423687`*^9, 
   3.780615937700667*^9, 3.780617234694922*^9, 3.7806761416443377`*^9, 
   3.780844509261848*^9, 3.781017210924323*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"f4c34b81-f15e-4879-b874-84494ecdd36e"]
}, Open  ]],

Cell["\<\
This means that any building block we find can be extended to higher-mass \
dimension trivially, and so we consider all such extensions part of the same \
building block.\
\>", "Text",
 CellChangeTimes->{{3.779709522632662*^9, 
  3.779709560359825*^9}},ExpressionUUID->"15aed69c-3628-4d92-a415-\
7932e05a2a74"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Permutation invariant relationships:", "Subsubsection",
 CellChangeTimes->{{3.780598239893907*^9, 
  3.7805982434699373`*^9}},ExpressionUUID->"422f8676-0538-4498-a90e-\
817d648eb842"],

Cell["We\[CloseCurlyQuote]ll want to use the typical normalization of NLSM: \
", "Text",
 CellChangeTimes->{{3.780598491394599*^9, 
  3.780598505180214*^9}},ExpressionUUID->"469e9ef1-f82f-4061-b49f-\
e8d7ef196cdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nlsmTwiddleDressing", "=", 
  RowBox[{
   RowBox[{"nlsmTwiddle", "[", 
    RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{
    FractionBox["1", "3"], "s", "*", 
    RowBox[{"(", 
     RowBox[{"u", "-", "t"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780598113539856*^9, 3.780598136855126*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"ab984eeb-d8e1-4610-981f-fea0d5844be6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nlsmTwiddle", "[", 
   RowBox[{"s_", ",", "t_", ",", "u_"}], "]"}], "\[RuleDelayed]", 
  RowBox[{
   FractionBox["1", "3"], " ", "s", " ", 
   RowBox[{"(", 
    RowBox[{"u", "-", "t"}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.780598116562664*^9, 3.780598138052959*^9}, 
   3.780615937719202*^9, 3.780617234741646*^9, 3.780676141659162*^9, 
   3.7808445093826*^9, 3.781017211119566*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"46d6383f-ec47-47c0-964f-49402bdf6419"]
}, Open  ]],

Cell["\<\
Now we can see a few relationships between full amplitudes and ordered \
amplitudes in other theories:\
\>", "Text",
 CellChangeTimes->{{3.780598507549418*^9, 
  3.780598528432828*^9}},ExpressionUUID->"d8262bd5-40b9-4e72-9e1a-\
e4a5a1ecf430"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", " ", 
    SuperscriptBox[
     OverscriptBox["\[ScriptCapitalA]", "~"], "NLSM"]}], "=", 
   RowBox[{"s", " ", "t", " ", 
    RowBox[{
     SuperscriptBox["A", 
      RowBox[{"bi", "-", "adj"}]], "(", 
     RowBox[{"s", ",", "t"}], ")"}], " "}]}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"fee2fc38-2353-4b5c-8e80-d45acb5229e3"]], \
"Text",
 CellChangeTimes->{{3.780597751706622*^9, 3.7805977906781683`*^9}, {
  3.780597830265162*^9, 3.7805978307612123`*^9}, {3.780597924727964*^9, 
  3.780597924728035*^9}, {3.780597963574135*^9, 3.7805979720150537`*^9}, {
  3.780598245472432*^9, 3.78059824839837*^9}, {3.7805985340748787`*^9, 
  3.780598537559309*^9}},ExpressionUUID->"eee7535e-2d17-49f5-8a44-\
438087718daa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"nlsmFullAmplitude", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"fullAmp", "[", 
          RowBox[{"nlsmTwiddle", ",", "c"}], "]"}], " ", "/.", 
         "nlsmTwiddleDressing"}], " ", "//.", 
        RowBox[{"rulesForAdj", "[", "c", "]"}]}], " ", "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}], ")"}], 
    " ", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}]}]}], 
  ")"}]], "Input",
 CellChangeTimes->{{3.7805978375526743`*^9, 3.78059792692719*^9}, {
  3.780598007819808*^9, 3.7805980121106043`*^9}, {3.7805981460630627`*^9, 
  3.780598161379322*^9}, {3.780598544452276*^9, 3.7805985710620193`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ba8565c5-5652-48f1-bdf7-07eac09913ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "t"}], " ", 
   RowBox[{"c", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"c", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.780597875912342*^9, 3.7805979277348022`*^9}, 
   3.780598013433517*^9, {3.7805981523850117`*^9, 3.780598161929295*^9}, {
   3.780598553071206*^9, 3.7805985718097553`*^9}, 3.78061593778648*^9, 
   3.780617234761829*^9, 3.7806761417113323`*^9, 3.78084450939248*^9, 
   3.781017211134111*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"c503d6b6-02df-4cef-ad4e-f714add29dbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stBiAdjST", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s", " ", "t", " ", 
      RowBox[{"orderedAmp", "[", 
       RowBox[{"c", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "t"}], "}"}]}], "]"}]}], "//", "FullSimplify"}], 
    ")"}], " ", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}]}]}]], "Input",
 CellChangeTimes->{{3.780597792594658*^9, 3.780597825266283*^9}, {
  3.7805985609455137`*^9, 3.78059859641168*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"333e2268-bf16-439f-9d02-0dabbe1bd520"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"c", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"c", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.780597811205255*^9, 3.780597826014162*^9}, 
   3.780598141601037*^9, {3.780598567325548*^9, 3.7805985968146772`*^9}, 
   3.7806159378048687`*^9, 3.780617234809216*^9, 3.7806761417278357`*^9, 
   3.780844509435863*^9, 3.781017211174964*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"498fb4b4-d464-4c77-9d6e-7909b01819aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "nlsmFullAmplitude"}], "===", "stBiAdjST"}]], "Input",
 CellChangeTimes->{{3.780598573624655*^9, 3.780598598736891*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"a6572738-28b1-4643-aa7b-aa3d6d231728"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.780598578982685*^9, 3.780598599527063*^9}, 
   3.780615937872604*^9, 3.78061723482987*^9, 3.780676141792036*^9, 
   3.780844509444907*^9, 3.78101721118576*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"dd93253c-ef26-4ae2-a7d7-df543dafddc6"]
}, Open  ]],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", " ", "t", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["A", "~"], "NLSM"], "(", 
      RowBox[{"s", ",", "t"}], ")"}]}], " ", "=", 
    RowBox[{"-", " ", 
     SuperscriptBox["\[ScriptCapitalA]", 
      RowBox[{"Special", " ", "Galilean"}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a3546802-123d-4da1-8b57-51ffcaa79f31"]
}], "Text",
 CellChangeTimes->{{3.780597751706622*^9, 3.7805977906781683`*^9}, {
   3.780597830265162*^9, 3.7805978307612123`*^9}, {3.780597924727964*^9, 
   3.780597924728035*^9}, {3.780597963574135*^9, 3.7805979875615263`*^9}, {
   3.780598172358141*^9, 3.7805981741785927`*^9}, 
   3.7805982515601797`*^9},ExpressionUUID->"ad6583f6-7d1a-409c-abb7-\
19fb0dba4edb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"specialGalFull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"fullAmp", "[", 
           RowBox[{"nlsmTwiddle", ",", "nlsmTwiddle"}], "]"}], " ", "/.", 
          "nlsmTwiddleDressing"}], " ", "//.", 
         RowBox[{"rulesForAdj", "[", "c", "]"}]}], " ", "/.", 
        RowBox[{"u", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}], ")"}], 
     " ", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "+", "t"}], "\[RuleDelayed]", 
       RowBox[{"-", "u"}]}]}], "}"}]}]}], ")"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"a26e9825-21cb-498c-be3b-6d96d4494907"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], " ", "t", " ", "u"}]], "Output",
 CellChangeTimes->{3.780598601247855*^9, 3.7806159378925533`*^9, 
  3.780617234876823*^9, 3.780676141808921*^9, 3.780844509487074*^9, 
  3.781017211226719*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"6720f3b9-6fa0-4ea7-80f0-683abea2d5af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stAnlsmST", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s", " ", "t", " ", 
        RowBox[{"orderedAmp", "[", 
         RowBox[{"nlsmTwiddle", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "t"}], "}"}]}], "]"}]}], "/.", 
       "nlsmTwiddleDressing"}], "//", "ExpandAll"}], "//", "FullSimplify"}], 
    ")"}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}], ",", " ", 
     RowBox[{
      RowBox[{"s", "+", "t"}], "\[RuleDelayed]", 
      RowBox[{"-", "u"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.780598058545753*^9, 3.7805980973018723`*^9}, {
  3.780598157691614*^9, 3.7805982017395687`*^9}, {3.780598589104815*^9, 
  3.7805985933220053`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"322a1d21-016a-47af-8dcd-fc3025bd692d"],

Cell[BoxData[
 RowBox[{"s", " ", "t", " ", "u"}]], "Output",
 CellChangeTimes->{
  3.780598060334753*^9, {3.78059809173449*^9, 3.780598097683447*^9}, {
   3.780598164513893*^9, 3.780598202245178*^9}, 3.7805986034681683`*^9, 
   3.7806159379644613`*^9, 3.780617234896722*^9, 3.780676141869836*^9, 
   3.780844509497527*^9, 3.781017211239204*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"f2b3da81-b9d7-4414-a2e8-30111ff97425"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "specialGalFull"}], "===", "stAnlsmST"}]], "Input",
 CellChangeTimes->{{3.780598611634166*^9, 3.780598617030854*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"f6667f30-5dda-41e7-9c51-3928087eb12f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7805986216086693`*^9, 3.780615937987473*^9, 
  3.780617234942705*^9, 3.780676141883946*^9, 3.780844509541482*^9, 
  3.781017211281547*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"47e16ea8-ca9d-4692-9a5a-dc6f79e5639a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  FormBox[
   RowBox[{
    RowBox[{"s", " ", "t", " ", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["A", "~"], "YM"], "(", 
      RowBox[{"s", ",", "t"}], ")"}]}], " ", "=", 
    RowBox[{"-", " ", 
     SuperscriptBox["\[ScriptCapitalA]", 
      RowBox[{"Born", "-", "Infeld"}]]}]}],
   TraditionalForm]}]], "Text",
 CellChangeTimes->{{3.780598256300441*^9, 3.780598270882144*^9}, 
   3.780676157919406*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"ad3bed51-21ad-4228-aebb-0d7845a15259"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"bornInfeldFull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"fullAmp", "[", 
           RowBox[{"nYM", ",", "nlsmTwiddle"}], "]"}], " ", "/.", 
          "nlsmTwiddleDressing"}], " ", "//.", 
         RowBox[{"rulesForAdj", "[", "nYM", "]"}]}], " ", "/.", 
        RowBox[{"u", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}], ")"}], 
     " ", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}], ",", " ", 
      RowBox[{
       RowBox[{"s", "+", "t"}], "\[RuleDelayed]", 
       RowBox[{"-", "u"}]}]}], "}"}]}]}], ")"}]], "Input",
 CellLabel->"In[58]:=",ExpressionUUID->"b23f20b1-f8ba-4c54-9e8b-e9360eead4e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "t"}], " ", 
   RowBox[{"nYM", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"nYM", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.780598636686006*^9, 3.7806159382647057`*^9, 
  3.7806172350870037`*^9, 3.780676142053233*^9, 3.780844509551474*^9, 
  3.781017211295004*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"16701947-6a35-40a9-8d9c-662e1a7e440b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stAymST", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"s", " ", "t", " ", 
       RowBox[{"orderedAmp", "[", 
        RowBox[{"nYM", ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "t"}], "}"}]}], "]"}]}], "//", "ExpandAll"}], "//",
      "FullSimplify"}], ")"}], " ", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}], ",", " ", 
     RowBox[{
      RowBox[{"s", "+", "t"}], "\[RuleDelayed]", 
      RowBox[{"-", "u"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.780598279533619*^9, 3.780598290299946*^9}, {
  3.780598418057912*^9, 3.780598422818026*^9}, {3.7805986375009613`*^9, 
  3.780598640495431*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"58a2c0be-1f8c-4c25-b237-4f2bf5fc52c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"nYM", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"nYM", "[", 
    RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.780598291749316*^9, 3.780598641269738*^9, 
  3.780615938289042*^9, 3.7806172351087914`*^9, 3.780676142198255*^9, 
  3.780844509593013*^9, 3.781017211337129*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"1edea6e6-25d6-469a-994e-b28c9d4234f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "bornInfeldFull"}], "===", "stAymST"}]], "Input",
 CellChangeTimes->{{3.78059864274753*^9, 3.780598647589937*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"975e8b71-fb7c-404c-b0ab-a834dac5624b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.78059864815259*^9, 3.780615938367276*^9, 
  3.780617235157071*^9, 3.7806761422127533`*^9, 3.780844509602745*^9, 
  3.781017211350155*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"d4f4cc0e-f24d-48b5-893a-495fd3249ba7"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Full", " ", "YM", " ", 
    RowBox[{"expr", ":", " ", 
     SuperscriptBox["\[ScriptCapitalA]", "YM"]}]}], "=", 
   RowBox[{
    SuperscriptBox["\[ScriptCapitalA]", 
     RowBox[{"Born", "-", "Infeld"}]], "\[Times]", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["\[ScriptCapitalA]", "~"], "NLSM"], "/", 
     SuperscriptBox["\[ScriptCapitalA]", 
      RowBox[{"Spec", ".", "Gal"}]]}]}]}], TraditionalForm]], "Text",
 CellChangeTimes->{{3.7805983479379683`*^9, 3.7805983762108927`*^9}, {
  3.780598653576742*^9, 3.780598655517414*^9}, {3.780676175860858*^9, 
  3.7806761784526157`*^9}},ExpressionUUID->"f48f5164-70f5-4416-9a77-\
26b1d702fa79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fullYM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"fullAmp", "[", 
          RowBox[{"nYM", ",", "c"}], "]"}], "  ", "//.", 
         RowBox[{"rulesForAdj", "[", "nYM", "]"}]}], " ", "//.", 
        RowBox[{"rulesForAdj", "[", "c", "]"}]}], " ", "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}], ")"}], 
    " ", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}], "\[RuleDelayed]", "u"}], ",", " ", 
     RowBox[{
      RowBox[{"s", "+", "t"}], "\[RuleDelayed]", 
      RowBox[{"-", "u"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.780598389578532*^9, 3.78059840204031*^9}, {
  3.780598665252927*^9, 3.7805986679878597`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"7f4e3904-877e-4d60-b192-580993daa12a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", " ", 
       RowBox[{"c", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"c", "[", 
        RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t", " ", 
       RowBox[{"nYM", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"nYM", "[", 
        RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}], ")"}]}], 
   RowBox[{"s", " ", "t", " ", "u"}]]}]], "Output",
 CellChangeTimes->{3.780598403076923*^9, 3.780598668849675*^9, 
  3.780615938437537*^9, 3.780617235207212*^9, 3.780676142277297*^9, 
  3.780844509644808*^9, 3.7810172113922787`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"261a7a6f-89e0-4509-b5c6-10431c009db3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fullYM", " ", "==", " ", 
   RowBox[{"bornInfeldFull", " ", "*", " ", 
    RowBox[{"nlsmFullAmplitude", " ", "/", " ", "specialGalFull"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.780598669400428*^9, 3.780598704268443*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"abb90ee8-c832-438c-846f-dc989d590a18"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.78059869432728*^9, 3.7805987046303062`*^9}, 
   3.780615938457353*^9, 3.7806172352258472`*^9, 3.780676142293792*^9, 
   3.780844509653644*^9, 3.781017211404834*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"a199e3be-a7be-4532-9967-728b0d67d5da"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Any more building blocks?", "Subsubsection",
 CellChangeTimes->{{3.779371749667418*^9, 3.7793717603257103`*^9}, {
  3.779709567292548*^9, 
  3.7797095721270227`*^9}},ExpressionUUID->"ef435861-a5e8-472a-86b9-\
82a3e4974d7f"],

Cell[TextData[{
 "It is a simple exercise to see that we get nothing more interesting by \
composing the dressing ss with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalJ]", "(", 
     RowBox[{"ss", ",", "ss"}], ")"}], "=", "nlsm"}], TraditionalForm]],
  ExpressionUUID->"3cb25a40-05f9-4908-91a4-43579ed94a85"],
 ":"
}], "Text",
 CellChangeTimes->{{3.779367956365653*^9, 3.7793679717191467`*^9}, {
  3.77936803485388*^9, 
  3.779368053843728*^9}},ExpressionUUID->"9ba5c137-3b61-4e02-a3c1-\
0696074a2338"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"compAdj", "[", 
       RowBox[{"ss", ",", "nlsm"}], "]"}], "/.", "nlsmDressing"}], "/.", 
     "ssDressing"}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}], 
  ")"}]], "Input",
 CellChangeTimes->{{3.7793679745469007`*^9, 3.779368009573941*^9}, {
  3.780617897583173*^9, 3.780617931730399*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"958d4cf3-c95a-49a3-8b88-7f3c141be6ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"s", "+", 
    RowBox[{"2", " ", "t"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    RowBox[{"s", " ", "t"}], "+", 
    SuperscriptBox["t", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.779367987439473*^9, 3.7793680099738693`*^9}, 
   3.7797095770922832`*^9, 3.7800617896351013`*^9, 3.780141354451871*^9, 
   3.7801739212637377`*^9, 3.780615938525539*^9, 3.780617235272015*^9, {
   3.780617901253831*^9, 3.780617921983664*^9}, 3.780676142352007*^9, 
   3.780844509694957*^9, 3.781017211447207*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"9e9d3761-6084-4d7a-a7fe-0874d906f385"]
}, Open  ]],

Cell[TextData[{
 "We find ourselves back to the simple scalar dressing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"u", "-", "t"}], ")"}], TraditionalForm]],ExpressionUUID->
  "4c074e0b-7b63-48ef-879a-21efc4713dc0"],
 " times a permutation invariant prefactor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["s", "2"], "+", 
    SuperscriptBox["t", "2"], "+", 
    SuperscriptBox["u", "2"]}], TraditionalForm]],ExpressionUUID->
  "634e1148-608a-4359-81ed-591d6c0feaa6"]
}], "Text",
 CellChangeTimes->{{3.779368020110341*^9, 
  3.7793680846080923`*^9}},ExpressionUUID->"96d2d796-a75c-4c0a-8534-\
208bf2ff8489"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", 
     RowBox[{"ss", "[", 
      RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "/.", "ssDressing"}], "/.", 
   
   RowBox[{"u", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.779368096887561*^9, 3.77936811178715*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"8caebe25-ad5b-4626-9599-422dcf8e954d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["s", "2"]}], "-", 
  RowBox[{"s", " ", "t"}], "-", 
  SuperscriptBox["t", "2"]}]], "Output",
 CellChangeTimes->{3.779368112050674*^9, 3.779709577206975*^9, 
  3.7800617956002913`*^9, 3.780141354563059*^9, 3.780173921309037*^9, 
  3.780615938545035*^9, 3.780617235291801*^9, 3.78067614236464*^9, 
  3.780844509703773*^9, 3.7810172114614277`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"5899ffed-ab69-4662-8baa-e2e12b695dfb"]
}, Open  ]],

Cell[TextData[{
 "And when we compose nlsm with nlsm we get \[Alpha] nlsm * ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d2707c77-37db-480b-8bf5-652e2f2908c8"],
 " + \[Beta] ss ",
 Cell[BoxData[
  FormBox[
   RowBox[{"*", 
    SubscriptBox["\[Sigma]", "3"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d2113eb8-af10-461b-9511-0b5450a07cb4"]
}], "Text",
 CellChangeTimes->{{3.780618095488915*^9, 
  3.7806181323515882`*^9}},ExpressionUUID->"864a6f9a-fed3-4f1b-8695-\
198354583a2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"compAdj", "[", 
       RowBox[{"nlsm", ",", "nlsm"}], "]"}], "/.", "nlsmDressing"}], "/.", 
     "ssDressing"}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}], 
  ")"}]], "Input",
 CellChangeTimes->{3.780617944549246*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"7ec5c110-366b-403a-b36f-1d84a0da89bd"],

Cell[BoxData[
 RowBox[{"s", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"6", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.780617945275949*^9, {3.780618076000395*^9, 3.78061809074513*^9}, 
   3.780676142421174*^9, 3.780844509744751*^9, 3.781017211503552*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"d820acde-2890-4a39-b61d-ebdb83ae282d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "+", 
           RowBox[{"t", "^", "2"}], "+", 
           RowBox[{"u", "^", "2"}]}], ")"}], " ", 
         RowBox[{"nlsm", "[", 
          RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], " ", "+", " ", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"s", " ", "t", " ", "u"}], " ", ")"}], " ", 
         RowBox[{"ss", "[", 
          RowBox[{"s", ",", "t", ",", "u"}], "]"}]}]}], ")"}]}], " ", "/.", 
     " ", "nlsmDressing"}], "/.", "ssDressing"}], " ", "/.", " ", 
   RowBox[{"u", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.7806180216441097`*^9, 3.780618085823588*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"42b71f29-ea65-4b9c-be67-14bdb994eeb8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7806180685782833`*^9, 3.780618090845059*^9}, 
   3.780676142481284*^9, 3.7808445097535973`*^9, 3.781017211516572*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"f6605472-15fa-4cf1-897f-17945720629a"]
}, Open  ]],

Cell["\<\
So we have closed under composition with only two scalar building blocks.\
\>", "Text",
 CellChangeTimes->{{3.7793681272604856`*^9, 
  3.7793681514435177`*^9}},ExpressionUUID->"ab6bbb8d-8d48-43ba-95d3-\
c140256d301b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We can now build up the low energy expansion of the supersymmetric open string\
\>", "Subsubsection",
 CellChangeTimes->{{3.7797092508420963`*^9, 3.779709258129723*^9}, {
  3.779711538169083*^9, 
  3.7797115476541986`*^9}},ExpressionUUID->"f3524ea5-3355-4151-bd70-\
01e84da74e9d"],

Cell[TextData[{
 "Our building blocks are as discussed in the associated manuscript: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["c", "s"], 
     RowBox[{"(", 
      RowBox[{"X", ",", "Y"}], ")"}]], ",", 
    SuperscriptBox[
     SubscriptBox["c", "s"], 
     RowBox[{"(", 
      RowBox[{"X", ",", "Y", ",", "ss"}], ")"}]], ",", 
    SuperscriptBox[
     SuperscriptBox[
      SubscriptBox["c", "s"], 
      RowBox[{"(", 
       RowBox[{"X", ",", "Y", ",", "d", ",", "nlsm"}], ")"}]], 
     "\[IndentingNewLine]"]}], TraditionalForm]],ExpressionUUID->
  "24521069-0f5c-46d7-a939-f05c80851ef5"]
}], "Text",
 CellChangeTimes->{{3.779711550612671*^9, 
  3.779711615848707*^9}},ExpressionUUID->"f61d6ed3-f56e-4ea7-add1-\
a576137d3549"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cs", "[", 
   RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", "2"}], "+", 
      RowBox[{"t", "^", "2"}], "+", 
      RowBox[{"u", "^", "2"}]}], ")"}], "Y"], " ", 
   RowBox[{"c", "[", 
    RowBox[{"s", ",", "t", ",", "u"}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.779711620757572*^9, 3.7797116617665854`*^9}, {
  3.7797122986881104`*^9, 3.779712300185152*^9}, {3.78102254910843*^9, 
  3.7810225495473537`*^9}, {3.781022581254291*^9, 3.781022581497539*^9}, {
  3.781022627870068*^9, 3.781022631353088*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"6ce692b7-0322-4e8f-a07c-d6ad50961976"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cs", "[", 
   RowBox[{"X_", ",", "Y_", ",", "ss"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", "2"}], "+", 
      RowBox[{"t", "^", "2"}], "+", 
      RowBox[{"u", "^", "2"}]}], ")"}], "Y"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"t", ",", "s", ",", "u"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"u", "-", "s"}], ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"u", ",", "t", ",", "s"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.779711673595154*^9, 3.7797117166353617`*^9}, {
  3.779753235988265*^9, 3.7797532361850443`*^9}, {3.7797566370942707`*^9, 
  3.779756637172986*^9}, {3.781022554030891*^9, 3.781022580116787*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"f0bff769-5067-4d11-aeb0-4b7ff39d7f45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cs", "[", 
   RowBox[{"X_", ",", "Y_", ",", "d", ",", "nlsm"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", "^", "2"}], "+", 
      RowBox[{"t", "^", "2"}], "+", 
      RowBox[{"u", "^", "2"}]}], ")"}], "Y"], " ", "dabcd", " ", "s", " ", 
   RowBox[{"(", 
    RowBox[{"u", "-", "t"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.779711673595154*^9, 3.779711743927244*^9}, {
  3.7805805445424967`*^9, 3.780580555090096*^9}, {3.781022557218481*^9, 
  3.781022578313401*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"da49e7f7-0978-488a-b537-c1b8ba7989c7"],

Cell["\<\
We will see in the next section of the notebook that we have complete \
resummed in \[Alpha]\[CloseCurlyQuote] control of these building blocks from \
Z-theory.  Let\[CloseCurlyQuote]s proceed a little more modestly first and \
see that we can capture up to a fixed mass dimension: 16.\
\>", "Text",
 CellChangeTimes->{{3.7797121953581953`*^9, 3.7797122087867403`*^9}, {
  3.780141563681086*^9, 3.78014156493263*^9}, {3.781025066557004*^9, 
  3.781025121499511*^9}},ExpressionUUID->"91f7d5ea-2081-4b22-bc4d-\
3e6508ebed44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"maxMD", "=", "16"}], ";"}]], "Input",
 CellChangeTimes->{{3.7797619555476227`*^9, 3.779761958509623*^9}, {
   3.779795395074747*^9, 3.779795395168666*^9}, {3.780141568620906*^9, 
   3.7801415692665253`*^9}, 3.780515048954604*^9, {3.780515115538911*^9, 
   3.780515116443972*^9}, {3.7805959972267847`*^9, 3.7805959973142977`*^9}, {
   3.7806159136263323`*^9, 3.7806159142255373`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"49fdc264-9786-4bf3-ab67-4414921a89df"],

Cell[TextData[{
 "To find the coefficients (X,Y) at any given mass dimension we need merely \
line up with the field theory perm invariant version of a Z amplitude.  We \
begin with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "1234"], "(", 
    RowBox[{"s", ",", "u"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d16bef79-8cdb-48d9-9850-ba54165abcb3"],
 ":"
}], "Text",
 CellChangeTimes->{{3.7797117901173077`*^9, 3.779711814234681*^9}, {
  3.779716532130025*^9, 3.7797165423189087`*^9}, {3.780141413674097*^9, 
  3.78014141438588*^9}, {3.7810175525752373`*^9, 3.781017562714892*^9}, {
  3.781018018952606*^9, 
  3.781018025693548*^9}},ExpressionUUID->"478b57ac-d826-41ca-8e53-\
27a31d785136"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z1234su", " ", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"s", " ", "u"}]], 
   FractionBox["1", "\[Alpha]p"], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}]}], 
    RowBox[{" ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.781017532267294*^9, 3.781017550405983*^9}, 
   3.781018567588969*^9, {3.7810258660829697`*^9, 3.781025902455584*^9}, {
   3.781025942941991*^9, 3.7810259530604963`*^9}, 3.781025988324123*^9, 
   3.781026063638492*^9, {3.7810261674757977`*^9, 3.781026255785633*^9}, {
   3.781027176082807*^9, 3.7810271940957747`*^9}, {3.781027460859991*^9, 
   3.781027485268865*^9}, {3.7810275255341253`*^9, 3.7810275307841177`*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"ec168cc8-8941-4cf4-8f6f-2278fdb8088e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}]}], 
  RowBox[{"s", " ", "u", " ", "\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.781027156356064*^9, 3.7810271945968103`*^9}, 
   3.7810274865399513`*^9, 3.781027531132535*^9, 3.7810279965743647`*^9},
 CellLabel->
  "Out[463]=",ExpressionUUID->"9a695bf0-48da-4399-b614-7df06354c23c"]
}, Open  ]],

Cell[TextData[{
 "and construct it\[CloseCurlyQuote]s field theory permutation invariant ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", " ", "t", " ", 
     RowBox[{
      SubscriptBox["Z", "1234"], "(", 
      RowBox[{"s", ",", "t"}], ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"s", " ", "u", " ", 
      RowBox[{
       SubscriptBox["Z", "1234"], "(", 
       RowBox[{"s", ",", "u"}], ")"}]}], ":"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "50962095-89db-4559-a5fe-80339ab01691"]
}], "Text",
 CellChangeTimes->{{3.781017571121838*^9, 3.781017620255821*^9}, {
  3.7810181373268538`*^9, 
  3.781018145506577*^9}},ExpressionUUID->"b9372dac-fbff-4cef-97ac-\
6f012a2ada84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stZ1234Ast", "=", 
  RowBox[{"s", " ", "u", " ", "z1234su"}]}]], "Input",
 CellChangeTimes->{{3.779711818277236*^9, 3.779711821642136*^9}, {
   3.779713084474571*^9, 3.779713105604101*^9}, {3.7797163660207987`*^9, 
   3.77971636643406*^9}, {3.779716538170621*^9, 3.779716585362155*^9}, {
   3.779716850587813*^9, 3.7797168996268578`*^9}, {3.7797533390904703`*^9, 
   3.779753377150577*^9}, 3.779753414110805*^9, {3.779755232859325*^9, 
   3.779755249019299*^9}, 3.78014144709559*^9, {3.780575287053606*^9, 
   3.780575290806802*^9}, {3.781017581680605*^9, 3.781017647290779*^9}, 
   3.7810180079309587`*^9, {3.78102599424476*^9, 3.781025996613809*^9}, {
   3.781026079612052*^9, 3.781026082472406*^9}, 3.781027496311202*^9},
 CellLabel->
  "In[464]:=",ExpressionUUID->"37e8ef70-d949-40bd-bb32-2e057d43bfa0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}]}], 
  RowBox[{"\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.7810259969982147`*^9, {3.781026083001399*^9, 3.781026104223741*^9}, {
   3.781026242581431*^9, 3.78102626497919*^9}, 3.7810274967019663`*^9, 
   3.781027996713879*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"a305991a-7ca1-4c80-a76c-37c26d3b2a02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"venezOrder", "[", "maxMD", "]"}], "=", 
    RowBox[{"Normal", "@", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"stZ1234Ast", "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]p", ",", "0", ",", "maxMD"}], "}"}]}], "]"}]}]}]}], 
   ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.779795764039125*^9, 3.7797957926358643`*^9}, {
   3.7797958348883753`*^9, 3.779795841171702*^9}, {3.779796845294445*^9, 
   3.779796845754571*^9}, {3.780141442575843*^9, 3.7801414425804777`*^9}, {
   3.780141544528164*^9, 3.780141552126813*^9}, {3.780141607427753*^9, 
   3.780141640043571*^9}, 3.781017584033616*^9, 3.781018012780254*^9, {
   3.7810280890786858`*^9, 3.781028090522167*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"d4bb5dd0-0193-438e-8f58-50ff979f527c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"187.898665`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.779795855459135*^9, 3.779797214895336*^9, 
  3.7800630313985*^9, 3.7801416333769293`*^9, 3.78014167523238*^9, 
  3.780142554938266*^9, 3.780174050232469*^9, 3.780575300987301*^9, 
  3.780575420618589*^9, 3.780596027737468*^9, 3.780616060464809*^9, 
  3.78061735970665*^9, 3.7806762645941677`*^9, 3.780844615708762*^9, 
  3.781017332333519*^9, 3.781022477983556*^9, 3.781028087767179*^9, 
  3.781028272900319*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"cad0aec9-d3bb-4842-b927-9087cfca6380"]
}, Open  ]],

Cell["\<\
Now we construct our Z-amplitude from building blocks starting with the \
bicolored scalar and all operators up to our chosen mass dimension:\
\>", "Text",
 CellChangeTimes->{{3.780514638104775*^9, 3.7805146902704887`*^9}, {
  3.781018035263195*^9, 
  3.781018038575094*^9}},ExpressionUUID->"d5ffe73e-0a42-43d3-b20b-\
3f6131d2fa86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ourCS", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"aa", "[", 
      RowBox[{"0", ",", "0"}], "]"}], " ", 
     RowBox[{"c", "[", 
      RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", " ", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]p", "^", "i"}], " ", "*", " ", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"3", "x"}], "+", 
               RowBox[{"2", "y"}]}], "===", "i"}], ",", " ", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"x", ",", "y"}], "]"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"x", ",", "y"}], "]"}]}], " ", ",", "0"}], "]"}], ",", 
           
           RowBox[{"{", 
            RowBox[{"x", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "maxMD"}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]p", "^", "i"}], " ", "*", " ", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"3", "x"}], "+", 
               RowBox[{"2", "y"}]}], "===", 
              RowBox[{"i", "-", "1"}]}], ",", "  ", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"x", ",", "y", ",", "ss"}], "]"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"x", ",", "y", ",", "ss"}], "]"}]}], ",", "0"}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "maxMD"}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]p", "^", "i"}], " ", "*", " ", "\[IndentingNewLine]", 
       
       RowBox[{"Sum", "[", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"3", "x"}], "+", 
               RowBox[{"2", "y"}]}], "===", 
              RowBox[{"i", "-", "2"}]}], ",", " ", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"x", ",", "y", ",", "nl"}], "]"}], " ", 
              RowBox[{"cs", "[", 
               RowBox[{"x", ",", "y", ",", "d", ",", "nlsm"}], "]"}]}], ",", 
             "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "maxMD"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7797122130617523`*^9, 3.7797122248135347`*^9}, {
   3.779712274654851*^9, 3.779712374898369*^9}, {3.779712499243882*^9, 
   3.779712499410338*^9}, 3.779714351057477*^9, {3.779714868062318*^9, 
   3.779714873392087*^9}, {3.77975570075344*^9, 3.77975570631699*^9}, {
   3.779756306561512*^9, 3.779756318830027*^9}, 3.779756667840419*^9, {
   3.780062542975419*^9, 3.78006255065248*^9}, {3.78014128218289*^9, 
   3.780141290670599*^9}, 3.780514558193102*^9, {3.7805146020838137`*^9, 
   3.780514603859201*^9}, {3.780580344965036*^9, 3.780580363338985*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"2dba0d07-0cf1-44a0-aced-6f926405cb8e"],

Cell[TextData[{
 "We build the perm invariant version of our Z-amplitude: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"st", " ", "A", 
    RowBox[{"(", 
     RowBox[{"s", ",", "t"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "0ddec49e-534c-4905-9909-035407ce07fb"],
 ":"
}], "Text",
 CellChangeTimes->{{3.779712388390662*^9, 3.779712435958448*^9}, {
  3.7797127993385887`*^9, 3.779712799835245*^9}, {3.7797164613391457`*^9, 
  3.779716479712755*^9}, {3.780514694213429*^9, 
  3.780514705970977*^9}},ExpressionUUID->"eed0f91b-3b8e-4431-a9e4-\
c1e6be5fcf07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ourZamp", " ", "=", " ", 
   RowBox[{
    RowBox[{"ourCS", " ", "t"}], " ", "+", " ", 
    RowBox[{"s", 
     RowBox[{"(", 
      RowBox[{"ourCS", "   ", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "\[Rule]", "t"}], ",", 
         RowBox[{"t", "\[Rule]", "s"}]}], "}"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7797123828944693`*^9, 3.77971242657832*^9}, {
  3.779712801727571*^9, 3.779712815456194*^9}, {3.779716458852606*^9, 
  3.779716488930792*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"bc53acff-fff8-4638-a75e-3bc342069002"],

Cell["\<\
We see that this is the same as if we built from perm invariant factors:\
\>", "Text",
 CellChangeTimes->{{3.7805821979849157`*^9, 
  3.780582210258547*^9}},ExpressionUUID->"f7fe050e-8cff-4a96-b0d4-\
1fdb6184b9ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ourBiAdjointContr", "=", " ", 
   RowBox[{
    RowBox[{"(", " ", "biAdjPerm", " ", ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"aa", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "  ", "+", "  ", 
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]p", "^", "i"}], " ", "*", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"3", "x"}], "+", 
                 RowBox[{"2", "y"}]}], "===", "i"}], ",", " ", 
               RowBox[{
                RowBox[{"aa", "[", 
                 RowBox[{"x", ",", "y"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SubscriptBox["\[Sigma]", "3"], ")"}], "x"], " ", 
                SuperscriptBox[
                 RowBox[{"(", " ", 
                  SubscriptBox["\[Sigma]", "2"], ")"}], "y"]}], " ", ",", 
               "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "maxMD"}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.780580127362788*^9, 3.78058019274256*^9}, {
   3.7805802294900837`*^9, 3.780580299114234*^9}, {3.780582739121604*^9, 
   3.780582741100684*^9}, {3.780583145928001*^9, 3.7805831577950783`*^9}, {
   3.781022635261327*^9, 3.7810226356635313`*^9}, 3.781022768079739*^9, 
   3.781023808617031*^9},
 CellLabel->
  "In[469]:=",ExpressionUUID->"e082fd59-3e03-4085-91e8-49d13770374b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ourDabcdContribution", " ", "=", " ", 
   RowBox[{"dabcd", " ", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SubscriptBox["\[Sigma]", "3"]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"n", "^", 
          RowBox[{"{", "nlsm", "}"}]}], "_s", " ", "t"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"n", "^", 
          RowBox[{"{", "nlsm", "}"}]}], "_t", " ", "s"}]}], " ", "\[Equal]", 
       " ", 
       RowBox[{"3", " ", "s", " ", "t", " ", "u"}]}], " ", "*)"}], " ", ")"}],
     " ", 
    RowBox[{"(", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]p", "^", "i"}], " ", "*", " ", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"3", "x"}], "+", 
                RowBox[{"2", "y"}]}], "===", 
               RowBox[{"i", "-", "2"}]}], ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Sigma]", "3"], ")"}], "x"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Sigma]", "2"], ")"}], "y"], " ", 
               RowBox[{"aa", "[", 
                RowBox[{"x", ",", "y", ",", "nl"}], "]"}]}], "  ", ",", "0"}],
              "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "maxMD"}], "}"}]}], "]"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.78058030114754*^9, 3.7805803333885193`*^9}, {
   3.780580367878983*^9, 3.780580439432925*^9}, {3.780582004723496*^9, 
   3.780582009328348*^9}, {3.780582486858286*^9, 3.780582517086783*^9}, 
   3.7805825899802094`*^9, {3.7805827073749638`*^9, 3.7805827376114407`*^9}, {
   3.780583003951779*^9, 3.780583036381912*^9}, 3.7805831631260023`*^9, {
   3.780583281629746*^9, 3.780583299308642*^9}, 3.7810226369284477`*^9, 
   3.781023463539196*^9},
 CellLabel->
  "In[470]:=",ExpressionUUID->"bdde1310-33a8-4d17-be08-948fb63885fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ourJssCcontribution", " ", "=", " ", 
   RowBox[{"ssJcPerm", " ", 
    RowBox[{"(", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]p", "^", "i"}], " ", "*", " ", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"3", "x"}], "+", 
                RowBox[{"2", "y"}]}], "===", 
               RowBox[{"i", "-", "1"}]}], ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Sigma]", "3"], ")"}], "x"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["\[Sigma]", "2"], ")"}], "y"], " ", 
               RowBox[{"aa", "[", 
                RowBox[{"x", ",", "y", ",", "ss"}], "]"}]}], " ", ",", "0"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "maxMD"}], "}"}]}], "]"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.78058030114754*^9, 3.7805803333885193`*^9}, {
   3.780580367878983*^9, 3.7805804276006823`*^9}, {3.780581890239113*^9, 
   3.78058190255219*^9}, {3.7805819467346067`*^9, 3.780581958919664*^9}, {
   3.7805824832069483`*^9, 3.780582520248797*^9}, {3.7805825590267677`*^9, 
   3.780582559092854*^9}, 3.7805825912995033`*^9, {3.7805827429190063`*^9, 
   3.7805827459365807`*^9}, 3.7805831662499437`*^9, 3.7810226381691313`*^9, 
   3.781023464970807*^9},
 CellLabel->
  "In[471]:=",ExpressionUUID->"895c93b8-91fa-4921-b319-6d7e3f94b1d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"permInvRules", " ", "=", "  ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"biAdjPerm", " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"s", ",", "t", ",", "u"}], "]"}], "  ", "t"}], " ", "+", " ", 
      
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"t", ",", "s", ",", "u"}], "]"}], " ", "s"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ssJcPerm", " ", "\[Rule]", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "s", 
        RowBox[{"(", 
         RowBox[{"u", "-", "t"}], ")"}]}], "+", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "s", 
          RowBox[{"(", 
           RowBox[{"u", "-", "t"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "\[Rule]", "t"}], ",", 
           RowBox[{"t", "\[Rule]", "s"}]}], "}"}]}], ")"}], "+", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"s", ",", "t", ",", "u"}], "]"}], " ", "s", 
          RowBox[{"(", 
           RowBox[{"u", "-", "t"}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "\[Rule]", "u"}], ",", 
           RowBox[{"u", "\[Rule]", "s"}]}], "}"}]}], ")"}]}], ")"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Sigma]", "3"], "\[Rule]", 
     RowBox[{"s", " ", "t", " ", "u"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[Sigma]", "2"], "\[Rule]", 
     RowBox[{
      RowBox[{"s", "^", "2"}], "+", 
      RowBox[{"t", "^", "2"}], "+", 
      RowBox[{"u", "^", "2"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7805820483598433`*^9, 3.780582050656147*^9}, {
   3.780582121378498*^9, 3.780582179555252*^9}, 3.780582812580845*^9, {
   3.7805829159505177`*^9, 3.780582920610971*^9}, {3.7805831701173687`*^9, 
   3.780583183025848*^9}, {3.780585396666874*^9, 3.780585406017218*^9}, {
   3.780617571080949*^9, 3.780617637823234*^9}, {3.781022163255422*^9, 
   3.7810221638703947`*^9}, {3.781023467557672*^9, 3.781023467765072*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"b7e44b52-7252-4b92-be04-04141d682530"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"biAdjPerm", "\[Rule]", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"c", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
     RowBox[{"s", " ", 
      RowBox[{"c", "[", 
       RowBox[{"t", ",", "s", ",", "u"}], "]"}]}]}]}], ",", 
   RowBox[{"ssJcPerm", "\[Rule]", 
    RowBox[{
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"s", ",", "t", ",", "u"}], "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s"}], "+", "u"}], ")"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"t", ",", "s", ",", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " ", "u", " ", 
      RowBox[{"c", "[", 
       RowBox[{"u", ",", "t", ",", "s"}], "]"}]}]}]}], ",", 
   RowBox[{
    SubscriptBox["\[Sigma]", "3"], "\[Rule]", 
    RowBox[{"s", " ", "t", " ", "u"}]}], ",", 
   RowBox[{
    SubscriptBox["\[Sigma]", "2"], "\[Rule]", 
    RowBox[{
     SuperscriptBox["s", "2"], "+", 
     SuperscriptBox["t", "2"], "+", 
     SuperscriptBox["u", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.780582180625517*^9, {3.7805824971996613`*^9, 3.780582523388598*^9}, 
   3.780582560471204*^9, 3.7805825952591*^9, 3.780582641398774*^9, 
   3.780582749631606*^9, 3.780582921243515*^9, {3.780583050108967*^9, 
   3.780583068808592*^9}, {3.780583183516902*^9, 3.7805831896626997`*^9}, 
   3.780585408031671*^9, 3.7805946479557657`*^9, 3.780596027881834*^9, 
   3.780616060826137*^9, 3.780617360038559*^9, 3.7806176390675287`*^9, 
   3.780676264927156*^9, 3.7808446159733953`*^9, 3.781017333335595*^9, 
   3.781022478502247*^9, 3.781022644033785*^9, {3.7810234811380453`*^9, 
   3.781023521468334*^9}, 3.781023778225193*^9, 3.781028287682382*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"2f9f5968-89a9-4cdd-87b2-1bdf100ca5ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "ourZamp", " ", "-", " ", "ourBiAdjointContr", " ", "-", " ", 
       "ourJssCcontribution", "-", "ourDabcdContribution"}], " ", "/.", " ", 
      "permInvRules"}], "//.", 
     RowBox[{"rulesForAdj", "[", "c", "]"}]}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.78058221530016*^9, 3.7805822858551073`*^9}, {
   3.780582319924078*^9, 3.780582320257764*^9}, {3.7805825316672897`*^9, 
   3.780582535255827*^9}, 3.780582647593308*^9, 3.780582719078864*^9, {
   3.780582754005529*^9, 3.780582778718012*^9}, {3.7805829234710817`*^9, 
   3.780582931509335*^9}, {3.780583075335559*^9, 3.780583077145262*^9}, 
   3.781022768700758*^9, {3.781023497948503*^9, 3.781023503324212*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"76144fc4-669a-4214-b99d-d9e451ab6de0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.780582251140643*^9, 3.780582286491622*^9}, 
   3.7805823209307528`*^9, {3.780582498818243*^9, 3.780582561358433*^9}, 
   3.780582596122052*^9, {3.780582641477109*^9, 3.780582666374547*^9}, 
   3.78058271986242*^9, {3.780582751200091*^9, 3.780582779220688*^9}, {
   3.780582924443434*^9, 3.780582931957686*^9}, {3.780583070887947*^9, 
   3.7805830778140163`*^9}, {3.7805831859173803`*^9, 3.780583189822441*^9}, 
   3.7805854140404253`*^9, 3.780594649685835*^9, 3.7805960279579697`*^9, 
   3.780616061027169*^9, 3.780617360213233*^9, 3.780617640937806*^9, 
   3.780676265063662*^9, 3.7808446161057653`*^9, 3.781017333497035*^9, 
   3.781022478679904*^9, 3.7810226486648273`*^9, 3.78102280751707*^9, {
   3.781023486430633*^9, 3.7810235216363077`*^9}, 3.7810237783936577`*^9, 
   3.781023811802271*^9, 3.781028289404633*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"c5c1ca1a-c8c9-4e54-b836-850095aa74e7"]
}, Open  ]],

Cell["\<\
To compare with the closed form string expression, we need only see what the \
prefactor of the Tr(1234) Chan-Paton term is, so we expand in the trace basis.\
\>", "Text",
 CellChangeTimes->{{3.779712823916539*^9, 3.779712848783442*^9}, {
  3.779754939165511*^9, 3.779754939269401*^9}, {3.779755386429861*^9, 
  3.779755389074451*^9}, {3.781018054059786*^9, 
  3.7810180574556313`*^9}},ExpressionUUID->"d71e5c42-51dc-46eb-ba0d-\
e444e7a9a8ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"traceBasis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CS", "\[Rule]", 
      RowBox[{
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"CT", "\[Rule]", 
      RowBox[{
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "-", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"DD", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myTr", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTr", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTr", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTr", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTr", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTr", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}], ")"}], "/", 
       "6"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.77971188551562*^9, 3.779711911790209*^9}, 
   3.7797128917309*^9, {3.779714258959268*^9, 3.779714261720359*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"acc1e945-b7ce-421a-8039-54e8f642137b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tr1234CoefOurZ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ourZamp", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"s", ",", "t", ",", "u"}], "]"}], "\[RuleDelayed]", 
              "CS"}], " ", ",", 
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"u", ",", "t", ",", "s"}], "]"}], "\[RuleDelayed]", 
              RowBox[{"(", 
               RowBox[{"CS", "-", "CT"}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"t", ",", "s", ",", "u"}], "]"}], "\[Rule]", "CT"}]}], 
            "}"}]}], "/.", 
          RowBox[{"dabcd", "\[RuleDelayed]", "DD"}]}], "/.", "traceBasis"}], 
        ",", 
        RowBox[{"myTr", "[", 
         RowBox[{"k", "/@", 
          RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"aa", "[", "___", "]"}], ",", "\[Alpha]p"}], "}"}]}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779712876584784*^9, 3.7797129369073753`*^9}, {
  3.779713189171846*^9, 3.7797131924469976`*^9}, {3.7797136635533943`*^9, 
  3.779713665624608*^9}, {3.7797140367053022`*^9, 3.77971404888756*^9}, {
  3.779795501758944*^9, 3.779795540042897*^9}, {3.7800626544786167`*^9, 
  3.7800626571563396`*^9}, {3.780062705930319*^9, 3.780062709280554*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"636644b3-b757-4341-b03a-ae0df9564825"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"seriesOrder", "[", "maxMD", "]"}], "=", "tr1234CoefOurZ"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.779796180804871*^9, 3.779796256429865*^9}, {
  3.780141595930665*^9, 3.780141646896265*^9}, {3.780141678854063*^9, 
  3.7801416863582373`*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"d29f05fc-2406-4eb4-b3a6-a359fbde8418"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fixedCoefficientsThrough", "[", "maxMD", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToRules", "@", 
         RowBox[{"Reduce", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "\[Equal]", "0"}], " ", ")"}], "&"}], "/@", 
           RowBox[{"Last", "/@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"ArrayRules", "/@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"CoefficientArrays", "[", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"seriesOrder", "[", "maxMD", "]"}], "-", " ", 
                    RowBox[{"venezOrder", "[", "maxMD", "]"}]}], "/.", 
                    RowBox[{"u", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "s"}], "-", "t"}]}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", "t", ",", "\[Alpha]p"}], "}"}]}], "]"}], 
                "[", 
                RowBox[{"[", 
                 RowBox[{"2", ";;", 
                  RowBox[{"-", "1"}]}], "]"}], "]"}], ")"}]}], "]"}]}]}], 
          "]"}]}], "/.", 
        RowBox[{
         RowBox[{"\[Pi]", "^", "a_"}], ":>", 
         RowBox[{
          RowBox[{"\[Pi]", "^", "a"}], " ", 
          RowBox[{
           RowBox[{"zeta", "[", "a", "]"}], "/", 
           RowBox[{"Zeta", "[", "a", "]"}]}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"OrderedQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", "#2"}], "}"}], "/.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"aa", "[", 
              RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"3", "x"}], "+", 
              RowBox[{"2", "y"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"aa", "[", 
              RowBox[{"x_", ",", "y_", ",", "nl"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"3", "x"}], "+", 
              RowBox[{"2", "y"}], "+", "2"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"aa", "[", 
              RowBox[{"x_", ",", "y_", ",", "ss"}], "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{"3", "x"}], "+", 
              RowBox[{"2", "y"}], "+", "1"}]}]}], "\[IndentingNewLine]", 
           "}"}]}], "]"}], "&"}]}], "]"}], "/.", 
     RowBox[{"Zeta", "\[RuleDelayed]", "zeta"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7797961152115383`*^9, 3.779796153982868*^9}, {
   3.779796267647242*^9, 3.779796268914403*^9}, {3.779796304665903*^9, 
   3.779796404707158*^9}, 3.779796437364196*^9, {3.7797966425786047`*^9, 
   3.779796653932549*^9}, {3.7797967441023703`*^9, 3.779796761035668*^9}, {
   3.7797968000814867`*^9, 3.779796800233306*^9}, {3.779797287799449*^9, 
   3.779797288071637*^9}, {3.779797371010518*^9, 3.779797372639476*^9}, {
   3.7800630960733013`*^9, 3.7800630998935947`*^9}, {3.780141282541696*^9, 
   3.780141282549511*^9}, 3.7801414425854053`*^9, {3.780141855412464*^9, 
   3.7801418781524963`*^9}, {3.7801420738989973`*^9, 3.780142089284177*^9}, {
   3.780515106703335*^9, 3.780515108885457*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"cbaa6290-1b99-4f27-8c0c-4297dc09046a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fixedCoefficientsThrough", "[", "maxMD", "]"}], "//", 
   RowBox[{
    RowBox[{"Partition", "[", 
     RowBox[{"#", ",", "2", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], "&"}]}], "//", "Grid"}]], "Input",
 CellChangeTimes->{{3.780142815794868*^9, 3.780142975647779*^9}, {
  3.780575237143746*^9, 3.780575237319311*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"3c21bc9e-9ebc-41a5-b513-65d9e02904d2"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "0"}], 
        RowBox[{"[", "0", "]"}]],
       DisplayForm], "\[Rule]", "1"}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "2", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Zeta]", "2"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "0"}], 
        RowBox[{"[", "3", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       SubscriptBox["\[Zeta]", "3"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "0", ",", "ss"}], 
        RowBox[{"[", "4", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       SubscriptBox["\[Zeta]", "4"], "4"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "4", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        SubscriptBox["\[Zeta]", "4"]}], "4"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "5", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[Zeta]", "2"], " ", 
       SubscriptBox["\[Zeta]", "3"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "1"}], 
        RowBox[{"[", "5", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "5"], "2"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "1", ",", "ss"}], 
        RowBox[{"[", "6", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"5", " ", 
        SubscriptBox["\[Zeta]", "6"]}], "32"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "6", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["\[Zeta]", "6"]}], "32"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "0"}], 
        RowBox[{"[", "6", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubsuperscriptBox["\[Zeta]", "3", "2"]}], "+", 
         RowBox[{"5", " ", 
          SubscriptBox["\[Zeta]", "6"]}]}], ")"}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "0", ",", "ss"}], 
        RowBox[{"[", "7", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SubscriptBox["\[Zeta]", "3"], " ", 
       SubscriptBox["\[Zeta]", "4"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "7", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "4"]}], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        SubscriptBox["\[Zeta]", "4"]}], "-", 
       RowBox[{
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["\[Zeta]", "5"]}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "2"}], 
        RowBox[{"[", "7", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "7"], "4"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "2", ",", "ss"}], 
        RowBox[{"[", "8", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"21", " ", 
        SubscriptBox["\[Zeta]", "8"]}], "256"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "8", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"85", " ", 
        SubscriptBox["\[Zeta]", "8"]}], "256"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "8", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"]}], "+", 
       FractionBox[
        RowBox[{"155", " ", 
         SubscriptBox["\[Zeta]", "8"]}], "96"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "1"}], 
        RowBox[{"[", "8", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "5"]}], "2"], "+", 
       FractionBox[
        RowBox[{"49", " ", 
         SubscriptBox["\[Zeta]", "8"]}], "128"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "1", ",", "ss"}], 
        RowBox[{"[", "9", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubscriptBox["\[Zeta]", "4"], " ", 
          SubscriptBox["\[Zeta]", "5"]}], "-", 
         RowBox[{"5", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "6"]}]}], ")"}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "9", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", 
          SubscriptBox["\[Zeta]", "4"], " ", 
          SubscriptBox["\[Zeta]", "5"]}], "-", 
         RowBox[{"21", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"16", " ", 
          SubscriptBox["\[Zeta]", "2"], " ", 
          SubscriptBox["\[Zeta]", "7"]}]}], ")"}]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "0"}], 
        RowBox[{"[", "9", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SubsuperscriptBox["\[Zeta]", "3", "3"]}], "-", 
         RowBox[{"15", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"16", " ", 
          SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "3"}], 
        RowBox[{"[", "9", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "9"], "8"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "3", ",", "ss"}], 
        RowBox[{"[", "10", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"85", " ", 
        SubscriptBox["\[Zeta]", "10"]}], "2048"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "10", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"341", " ", 
        SubscriptBox["\[Zeta]", "10"]}], "2048"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "0", ",", "ss"}], 
        RowBox[{"[", "10", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        SubscriptBox["\[Zeta]", "4"]}], "+", 
       FractionBox[
        RowBox[{"35", " ", 
         SubscriptBox["\[Zeta]", "10"]}], "256"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "10", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["5", "8"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        SubscriptBox["\[Zeta]", "4"]}], "+", 
       RowBox[{
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        SubscriptBox["\[Zeta]", "5"]}], "+", 
       FractionBox[
        RowBox[{"737", " ", 
         SubscriptBox["\[Zeta]", "10"]}], "320"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "2"}], 
        RowBox[{"[", "10", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Zeta]", "5", "2"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "7"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"321", " ", 
         SubscriptBox["\[Zeta]", "10"]}], "1024"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "2", ",", "ss"}], 
        RowBox[{"[", "11", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", 
          SubscriptBox["\[Zeta]", "5"], " ", 
          SubscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"16", " ", 
          SubscriptBox["\[Zeta]", "4"], " ", 
          SubscriptBox["\[Zeta]", "7"]}], "-", 
         RowBox[{"21", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "8"]}]}], ")"}]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "11", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["155", "96"]}], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        SubscriptBox["\[Zeta]", "8"]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["\[Zeta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Zeta]", "3", "3"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "3", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "11", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "84"}], " ", 
          SubscriptBox["\[Zeta]", "5"], " ", 
          SubscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"80", " ", 
          SubscriptBox["\[Zeta]", "4"], " ", 
          SubscriptBox["\[Zeta]", "7"]}], "-", 
         RowBox[{"85", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "8"]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["\[Zeta]", "2"], " ", 
          SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "1"}], 
        RowBox[{"[", "11", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "128"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SubscriptBox["\[Zeta]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SubsuperscriptBox["\[Zeta]", "3", "2"]}], "+", 
            RowBox[{"5", " ", 
             SubscriptBox["\[Zeta]", "6"]}]}], ")"}]}], "-", 
         RowBox[{"49", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "8"]}], "-", 
         RowBox[{"64", " ", 
          SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "4"}], 
        RowBox[{"[", "11", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "11"], "16"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "4", ",", "ss"}], 
        RowBox[{"[", "12", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"341", " ", 
        SubscriptBox["\[Zeta]", "12"]}], "16384"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "5", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "12", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"1365", " ", 
        SubscriptBox["\[Zeta]", "12"]}], "16384"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "1", ",", "ss"}], 
        RowBox[{"[", "12", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "64"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SubscriptBox["\[Zeta]", "4"], " ", 
           SubscriptBox["\[Zeta]", "5"]}], "+", 
          RowBox[{"5", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "6"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"152911", " ", 
         SubscriptBox["\[Zeta]", "12"]}], "707584"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "12", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubsuperscriptBox["\[Zeta]", "5", "2"]}], "+", 
       RowBox[{
        FractionBox["21", "64"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        SubscriptBox["\[Zeta]", "6"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubscriptBox["\[Zeta]", "4"], " ", 
           SubscriptBox["\[Zeta]", "5"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Zeta]", "2"], " ", 
           SubscriptBox["\[Zeta]", "7"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"3162705", " ", 
         SubscriptBox["\[Zeta]", "12"]}], "1415168"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "0"}], 
        RowBox[{"[", "12", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "96"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Zeta]", "3", "3"]}], "+", 
          RowBox[{"15", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "6"]}], "+", 
          RowBox[{"32", " ", 
           SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"199881", " ", 
         SubscriptBox["\[Zeta]", "12"]}], "707584"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "3"}], 
        RowBox[{"[", "12", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Zeta]", "5"], " ", 
           SubscriptBox["\[Zeta]", "7"]}], "+", 
          RowBox[{
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"1793", " ", 
         SubscriptBox["\[Zeta]", "12"]}], "8192"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "3", ",", "ss"}], 
        RowBox[{"[", "13", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "80"}], " ", 
         SubscriptBox["\[Zeta]", "6"], " ", 
         SubscriptBox["\[Zeta]", "7"]}], "-", 
        RowBox[{"84", " ", 
         SubscriptBox["\[Zeta]", "5"], " ", 
         SubscriptBox["\[Zeta]", "8"]}], "-", 
        RowBox[{"64", " ", 
         SubscriptBox["\[Zeta]", "4"], " ", 
         SubscriptBox["\[Zeta]", "9"]}], "-", 
        RowBox[{"85", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "10"]}]}], "2048"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "0", ",", "ss"}], 
        RowBox[{"[", "13", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "24"]}], " ", 
        SubscriptBox["\[Zeta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Zeta]", "3", "3"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"35", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "10"]}], "256"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "13", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "960"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", 
              SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
              SubscriptBox["\[Zeta]", "4"]}], "+", 
             RowBox[{"96", " ", 
              SubscriptBox["\[Zeta]", "2"], " ", 
              SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
              SubscriptBox["\[Zeta]", "5"]}], "+", 
             RowBox[{"155", " ", 
              SubscriptBox["\[Zeta]", "5"], " ", 
              SubscriptBox["\[Zeta]", "8"]}], "+", 
             RowBox[{"80", " ", 
              SubscriptBox["\[Zeta]", "4"], " ", 
              SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "-", 
          RowBox[{"2211", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "10"]}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["\[Zeta]", "11"]}]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "13", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "336"}], " ", 
         SubscriptBox["\[Zeta]", "6"], " ", 
         SubscriptBox["\[Zeta]", "7"]}], "-", 
        RowBox[{"340", " ", 
         SubscriptBox["\[Zeta]", "5"], " ", 
         SubscriptBox["\[Zeta]", "8"]}], "-", 
        RowBox[{"320", " ", 
         SubscriptBox["\[Zeta]", "4"], " ", 
         SubscriptBox["\[Zeta]", "9"]}], "-", 
        RowBox[{"341", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "10"]}], "-", 
        RowBox[{"256", " ", 
         SubscriptBox["\[Zeta]", "2"], " ", 
         SubscriptBox["\[Zeta]", "11"]}]}], "2048"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "2"}], 
        RowBox[{"[", "13", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32", " ", 
            SubscriptBox["\[Zeta]", "3"], " ", 
            SubsuperscriptBox["\[Zeta]", "5", "2"]}], "+", 
           RowBox[{"32", " ", 
            SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
            SubscriptBox["\[Zeta]", "7"]}], "+", 
           RowBox[{"20", " ", 
            SubscriptBox["\[Zeta]", "6"], " ", 
            SubscriptBox["\[Zeta]", "7"]}], "+", 
           RowBox[{"49", " ", 
            SubscriptBox["\[Zeta]", "5"], " ", 
            SubscriptBox["\[Zeta]", "8"]}]}], ")"}]}], "-", 
        RowBox[{"321", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "10"]}], "-", 
        RowBox[{"512", " ", 
         SubscriptBox["\[Zeta]", "13"]}]}], "1024"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "5"}], 
        RowBox[{"[", "13", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "13"], "32"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "5", ",", "ss"}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"1365", " ", 
        SubscriptBox["\[Zeta]", "14"]}], "131072"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "6", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"5461", " ", 
        SubscriptBox["\[Zeta]", "14"]}], "131072"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "2", ",", "ss"}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"512", " ", 
         SubscriptBox["\[Zeta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Zeta]", "5", "2"], "+", 
           RowBox[{"2", " ", 
            SubscriptBox["\[Zeta]", "3"], " ", 
            SubscriptBox["\[Zeta]", "7"]}]}], ")"}]}], "+", 
        RowBox[{"32", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"40", " ", 
            SubscriptBox["\[Zeta]", "5"], " ", 
            SubscriptBox["\[Zeta]", "6"]}], "+", 
           RowBox[{"21", " ", 
            SubscriptBox["\[Zeta]", "3"], " ", 
            SubscriptBox["\[Zeta]", "8"]}]}], ")"}]}], "+", 
        RowBox[{"3653", " ", 
         SubscriptBox["\[Zeta]", "14"]}]}], "16384"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "192"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"155", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "8"]}], "+", 
          RowBox[{"16", " ", 
           SubscriptBox["\[Zeta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Zeta]", "3", "3"], "+", 
             RowBox[{"8", " ", 
              SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"262699", " ", 
         SubscriptBox["\[Zeta]", "14"]}], "215040"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "3", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "512"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"128", " ", 
           SubscriptBox["\[Zeta]", "2"], " ", 
           SubscriptBox["\[Zeta]", "5"], " ", 
           SubscriptBox["\[Zeta]", "7"]}], "+", 
          RowBox[{"80", " ", 
           SubscriptBox["\[Zeta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Zeta]", "5", "2"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Zeta]", "3"], " ", 
              SubscriptBox["\[Zeta]", "7"]}]}], ")"}]}], "+", 
          RowBox[{"85", " ", 
           SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
           SubscriptBox["\[Zeta]", "8"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              SubscriptBox["\[Zeta]", "5"], " ", 
              SubscriptBox["\[Zeta]", "6"]}], "+", 
             RowBox[{"16", " ", 
              SubscriptBox["\[Zeta]", "2"], " ", 
              SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"1570523", " ", 
         SubscriptBox["\[Zeta]", "14"]}], "860160"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "1"}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "12"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
        SubscriptBox["\[Zeta]", "5"]}], "+", 
       RowBox[{
        FractionBox["49", "256"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        SubscriptBox["\[Zeta]", "8"]}], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Zeta]", "5"], " ", 
         SubscriptBox["\[Zeta]", "9"]}], "6"], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubscriptBox["\[Zeta]", "5"], " ", 
           SubscriptBox["\[Zeta]", "6"]}], "+", 
          RowBox[{"16", " ", 
           SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"2457", " ", 
         SubscriptBox["\[Zeta]", "14"]}], "4096"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "4"}], 
        RowBox[{"[", "14", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Zeta]", "7", "2"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Zeta]", "5"], " ", 
           SubscriptBox["\[Zeta]", "9"]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"9217", " ", 
         SubscriptBox["\[Zeta]", "14"]}], "65536"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "4", ",", "ss"}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", 
            SubscriptBox["\[Zeta]", "7"], " ", 
            SubscriptBox["\[Zeta]", "8"]}], "+", 
           RowBox[{"80", " ", 
            SubscriptBox["\[Zeta]", "6"], " ", 
            SubscriptBox["\[Zeta]", "9"]}], "+", 
           RowBox[{"85", " ", 
            SubscriptBox["\[Zeta]", "5"], " ", 
            SubscriptBox["\[Zeta]", "10"]}], "+", 
           RowBox[{"64", " ", 
            SubscriptBox["\[Zeta]", "4"], " ", 
            SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}], "-", 
        RowBox[{"341", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "12"]}]}], "16384"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "1", ",", "ss"}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], " ", 
          SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
          SubscriptBox["\[Zeta]", "4"], " ", 
          SubscriptBox["\[Zeta]", "5"]}], "-", 
         RowBox[{"40", " ", 
          SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
          SubscriptBox["\[Zeta]", "6"]}], "-", 
         RowBox[{"80", " ", 
          SubscriptBox["\[Zeta]", "6"], " ", 
          SubscriptBox["\[Zeta]", "9"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SubscriptBox["\[Zeta]", "5"], " ", 
             SubscriptBox["\[Zeta]", "10"]}], "+", 
            RowBox[{"64", " ", 
             SubscriptBox["\[Zeta]", "4"], " ", 
             SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}]}], "1536"], "-", 
       FractionBox[
        RowBox[{"152911", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "12"]}], "707584"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["7", "64"]}], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
        SubscriptBox["\[Zeta]", "6"]}], "-", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubscriptBox["\[Zeta]", "4"], " ", 
           SubscriptBox["\[Zeta]", "5"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Zeta]", "2"], " ", 
           SubscriptBox["\[Zeta]", "7"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"155", " ", 
         SubscriptBox["\[Zeta]", "7"], " ", 
         SubscriptBox["\[Zeta]", "8"]}], "384"], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SubscriptBox["\[Zeta]", "6"], " ", 
         SubscriptBox["\[Zeta]", "9"]}], "32"], "-", 
       FractionBox[
        RowBox[{"737", " ", 
         SubscriptBox["\[Zeta]", "5"], " ", 
         SubscriptBox["\[Zeta]", "10"]}], "640"], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SubscriptBox["\[Zeta]", "4"], " ", 
         SubscriptBox["\[Zeta]", "11"]}], "8"], "+", 
       RowBox[{
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "4"]}], " ", 
           SubscriptBox["\[Zeta]", "2"], " ", 
           SubsuperscriptBox["\[Zeta]", "5", "2"]}], "-", 
          FractionBox[
           RowBox[{"3162705", " ", 
            SubscriptBox["\[Zeta]", "12"]}], "1415168"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["\[Zeta]", "13"]}]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "5", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "1360"}], " ", 
         SubscriptBox["\[Zeta]", "7"], " ", 
         SubscriptBox["\[Zeta]", "8"]}], "-", 
        RowBox[{"1344", " ", 
         SubscriptBox["\[Zeta]", "6"], " ", 
         SubscriptBox["\[Zeta]", "9"]}], "-", 
        RowBox[{"1364", " ", 
         SubscriptBox["\[Zeta]", "5"], " ", 
         SubscriptBox["\[Zeta]", "10"]}], "-", 
        RowBox[{"1280", " ", 
         SubscriptBox["\[Zeta]", "4"], " ", 
         SubscriptBox["\[Zeta]", "11"]}], "-", 
        RowBox[{"1365", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "12"]}], "-", 
        RowBox[{"1024", " ", 
         SubscriptBox["\[Zeta]", "2"], " ", 
         SubscriptBox["\[Zeta]", "13"]}]}], "16384"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "3"}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox["1", "24576"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"128", " ", 
             SubsuperscriptBox["\[Zeta]", "5", "3"]}], "+", 
            RowBox[{"588", " ", 
             SubscriptBox["\[Zeta]", "7"], " ", 
             SubscriptBox["\[Zeta]", "8"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubsuperscriptBox["\[Zeta]", "3", "2"]}], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["\[Zeta]", "6"]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "9"]}], "+", 
            RowBox[{
             SubscriptBox["\[Zeta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"768", " ", 
                SubscriptBox["\[Zeta]", "3"], " ", 
                SubscriptBox["\[Zeta]", "7"]}], "+", 
               RowBox[{"963", " ", 
                SubscriptBox["\[Zeta]", "10"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"5379", " ", 
          SubscriptBox["\[Zeta]", "3"], " ", 
          SubscriptBox["\[Zeta]", "12"]}], "-", 
         RowBox[{"10240", " ", 
          SubscriptBox["\[Zeta]", "15"]}]}], ")"}]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"5", ",", "0"}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "480"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubsuperscriptBox["\[Zeta]", "3", "5"]}], "-", 
          RowBox[{"25", " ", 
           SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
           SubscriptBox["\[Zeta]", "6"]}], "-", 
          RowBox[{"80", " ", 
           SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
           SubscriptBox["\[Zeta]", "9"]}], "-", 
          RowBox[{"50", " ", 
           SubscriptBox["\[Zeta]", "6"], " ", 
           SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"199881", " ", 
         SubscriptBox["\[Zeta]", "3"], " ", 
         SubscriptBox["\[Zeta]", "12"]}], "707584"], "-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "15"], "5"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "6"}], 
        RowBox[{"[", "15", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SubscriptBox["\[Zeta]", "15"], "64"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"1", ",", "6", ",", "ss"}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"5461", " ", 
        SubscriptBox["\[Zeta]", "16"]}], "1048576"]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"0", ",", "7", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox[
       RowBox[{"21845", " ", 
        SubscriptBox["\[Zeta]", "16"]}], "1048576"]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "3", ",", "ss"}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"80", " ", 
          SubsuperscriptBox["\[Zeta]", "5", "2"], " ", 
          SubscriptBox["\[Zeta]", "6"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["\[Zeta]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             SubscriptBox["\[Zeta]", "4"], " ", 
             SubscriptBox["\[Zeta]", "7"]}], "+", 
            RowBox[{"21", " ", 
             SubscriptBox["\[Zeta]", "3"], " ", 
             SubscriptBox["\[Zeta]", "8"]}]}], ")"}]}], "+", 
         RowBox[{
          SubscriptBox["\[Zeta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"160", " ", 
             SubscriptBox["\[Zeta]", "6"], " ", 
             SubscriptBox["\[Zeta]", "7"]}], "+", 
            RowBox[{"128", " ", 
             SubscriptBox["\[Zeta]", "4"], " ", 
             SubscriptBox["\[Zeta]", "9"]}], "+", 
            RowBox[{"85", " ", 
             SubscriptBox["\[Zeta]", "3"], " ", 
             SubscriptBox["\[Zeta]", "10"]}]}], ")"}]}]}], "4096"], "+", 
       FractionBox[
        RowBox[{"22479023", " ", 
         SubscriptBox["\[Zeta]", "16"]}], "118521856"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"5", ",", "0", ",", "ss"}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "96"], " ", 
        SubscriptBox["\[Zeta]", "3"], " ", 
        SubscriptBox["\[Zeta]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Zeta]", "3", "3"], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["35", "512"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        SubscriptBox["\[Zeta]", "10"]}], "+", 
       FractionBox[
        RowBox[{"18181583", " ", 
         SubscriptBox["\[Zeta]", "16"]}], "177782784"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "4", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4096"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"336", " ", 
           SubsuperscriptBox["\[Zeta]", "5", "2"], " ", 
           SubscriptBox["\[Zeta]", "6"]}], "+", 
          RowBox[{"256", " ", 
           SubscriptBox["\[Zeta]", "2"], " ", 
           SubsuperscriptBox["\[Zeta]", "7", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Zeta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"80", " ", 
              SubscriptBox["\[Zeta]", "4"], " ", 
              SubscriptBox["\[Zeta]", "7"]}], "+", 
             RowBox[{"85", " ", 
              SubscriptBox["\[Zeta]", "3"], " ", 
              SubscriptBox["\[Zeta]", "8"]}], "+", 
             RowBox[{"64", " ", 
              SubscriptBox["\[Zeta]", "2"], " ", 
              SubscriptBox["\[Zeta]", "9"]}]}], ")"}]}], "+", 
          RowBox[{"341", " ", 
           SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
           SubscriptBox["\[Zeta]", "10"]}], "+", 
          RowBox[{"32", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              SubscriptBox["\[Zeta]", "6"], " ", 
              SubscriptBox["\[Zeta]", "7"]}], "+", 
             RowBox[{"20", " ", 
              SubscriptBox["\[Zeta]", "4"], " ", 
              SubscriptBox["\[Zeta]", "9"]}], "+", 
             RowBox[{"16", " ", 
              SubscriptBox["\[Zeta]", "2"], " ", 
              SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"640231645", " ", 
         SubscriptBox["\[Zeta]", "16"]}], "474087424"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"d", ",", " ", "nl"}]}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["5", "96"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "4"], " ", 
        SubscriptBox["\[Zeta]", "4"]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
        SubscriptBox["\[Zeta]", "5"]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox["\[Zeta]", "2"], " ", 
        SubscriptBox["\[Zeta]", "5"], " ", 
        SubscriptBox["\[Zeta]", "9"]}], "+", 
       RowBox[{
        FractionBox["737", "640"], " ", 
        SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
        SubscriptBox["\[Zeta]", "10"]}], "+", 
       RowBox[{
        SubscriptBox["\[Zeta]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"155", " ", 
            SubscriptBox["\[Zeta]", "5"], " ", 
            SubscriptBox["\[Zeta]", "8"]}], "192"], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SubscriptBox["\[Zeta]", "4"], " ", 
            SubscriptBox["\[Zeta]", "9"]}], "12"], "+", 
          RowBox[{
           SubscriptBox["\[Zeta]", "2"], " ", 
           SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"525299065", " ", 
         SubscriptBox["\[Zeta]", "16"]}], "177782784"]}]}], 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"4", ",", "2"}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "6144"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"256", " ", 
           SubsuperscriptBox["\[Zeta]", "3", "3"], " ", 
           SubscriptBox["\[Zeta]", "7"]}], "+", 
          RowBox[{
           SubsuperscriptBox["\[Zeta]", "3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"384", " ", 
              SubsuperscriptBox["\[Zeta]", "5", "2"]}], "+", 
             RowBox[{"963", " ", 
              SubscriptBox["\[Zeta]", "10"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", 
              SubsuperscriptBox["\[Zeta]", "5", "2"], " ", 
              SubscriptBox["\[Zeta]", "6"]}], "+", 
             RowBox[{"32", " ", 
              SubscriptBox["\[Zeta]", "7"], " ", 
              SubscriptBox["\[Zeta]", "9"]}], "+", 
             RowBox[{"96", " ", 
              SubscriptBox["\[Zeta]", "5"], " ", 
              SubscriptBox["\[Zeta]", "11"]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SubscriptBox["\[Zeta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              SubscriptBox["\[Zeta]", "6"], " ", 
              SubscriptBox["\[Zeta]", "7"]}], "+", 
             RowBox[{"49", " ", 
              SubscriptBox["\[Zeta]", "5"], " ", 
              SubscriptBox["\[Zeta]", "8"]}], "+", 
             RowBox[{"128", " ", 
              SubscriptBox["\[Zeta]", "13"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"184897773", " ", 
         SubscriptBox["\[Zeta]", "16"]}], "237043712"]}]}]},
    {
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"2", ",", "5"}], 
        RowBox[{"[", "16", "]"}]],
       DisplayForm], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["1", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Zeta]", "7"], " ", 
           SubscriptBox["\[Zeta]", "9"]}], "+", 
          RowBox[{
           SubscriptBox["\[Zeta]", "5"], " ", 
           SubscriptBox["\[Zeta]", "11"]}], "+", 
          RowBox[{
           SubscriptBox["\[Zeta]", "3"], " ", 
           SubscriptBox["\[Zeta]", "13"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"45057", " ", 
         SubscriptBox["\[Zeta]", "16"]}], "524288"]}]}], ""}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.780142822352356*^9, {3.780142918105639*^9, 3.780142934160798*^9}, 
   3.780142976941724*^9, 3.780143007498076*^9, {3.780143067335083*^9, 
   3.780143081866034*^9}, 3.780174052167366*^9, 3.780514592028542*^9, 
   3.780514773329578*^9, 3.78051516269075*^9, 3.780515437082058*^9, 
   3.780515519692883*^9, 3.780529494000494*^9, 3.780575238119882*^9, 
   3.780575423333334*^9, 3.780595902635798*^9, 3.78059602857757*^9, 
   3.780596274652611*^9, 3.780596659330763*^9, 3.780616063305764*^9, 
   3.78061736243474*^9, 3.780676267097801*^9, 3.780844617952188*^9, 
   3.781017335649068*^9, 3.781022480533062*^9, 3.781023820878006*^9, 
   3.781028298192848*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"d498dbd6-1f13-435b-8a4f-b9de74ccda7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"ourBiAdjointContr", "/", "biAdjPerm"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]p", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
   RowBox[{"fixedCoefficientsThrough", "[", "maxMD", "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7805830975396833`*^9, 3.7805831087347527`*^9}, {
   3.780583211614298*^9, 3.7805832609414167`*^9}, {3.7805837448760347`*^9, 
   3.7805837538457336`*^9}, {3.781022674613834*^9, 3.7810226837208443`*^9}, 
   3.781022769289671*^9, 3.7810234126632032`*^9, {3.7810283145606813`*^9, 
   3.781028314830512*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"3190bacd-5898-418e-b474-49e37f5b8429"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{
    SubscriptBox["\[Sigma]", "3"], " ", 
    SubscriptBox["\[Zeta]", "3"], " ", 
    SuperscriptBox["\[Alpha]p", "3"]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Sigma]", "2"], " ", 
      SubscriptBox["\[Sigma]", "3"], " ", 
      SubscriptBox["\[Zeta]", "5"]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]p", "5"]}], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    SubsuperscriptBox["\[Sigma]", "3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SubsuperscriptBox["\[Zeta]", "3", "2"]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["\[Zeta]", "6"]}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]p", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "7"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 0, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 0, {
   1, 0, 0, -Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[3], 0, 
    Rational[-1, 2] Subscript[$CellContext`\[Sigma], 2] 
    Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[5], Rational[1, 16] 
    Subscript[$CellContext`\[Sigma], 3]^2 (8 $CellContext`zeta[3]^2 + 
     5 $CellContext`zeta[6])}, 0, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.7805831102003603`*^9, 3.780583195721253*^9, {3.780583250969368*^9, 
   3.780583261461976*^9}, 3.780583309290966*^9, 3.780583352280575*^9, {
   3.780583749828019*^9, 3.7805837543410587`*^9}, 3.78059438677149*^9, 
   3.7805944679808207`*^9, 3.780616063771637*^9, 3.7806173625167713`*^9, 
   3.780676267173017*^9, 3.780844618015019*^9, 3.781017335714772*^9, 
   3.781022480568776*^9, {3.781022658794873*^9, 3.781022689579286*^9}, 
   3.781023413166422*^9, 3.781023820944971*^9, {3.7810283036523867`*^9, 
   3.781028315080435*^9}},
 CellLabel->
  "Out[482]=",ExpressionUUID->"f37f7aa5-1ad5-4e29-acbd-213df15b593f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"ourDabcdContribution", "/", "dabcd"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]p", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
   RowBox[{"fixedCoefficientsThrough", "[", "maxMD", "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.780583796165497*^9, 3.780583803779257*^9}, 
   3.781022817134151*^9, {3.781023040522126*^9, 3.781023102640355*^9}, {
   3.7810233286196127`*^9, 3.781023328971593*^9}, {3.7810234223231497`*^9, 
   3.7810234225039988`*^9}, {3.781028316773612*^9, 3.781028316990692*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"ec690683-3366-46ed-ab45-caf50bab6d04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"6", " ", 
    SubscriptBox["\[Sigma]", "3"], " ", 
    SubscriptBox["\[Zeta]", "2"], " ", 
    SuperscriptBox["\[Alpha]p", "2"]}], "+", 
   RowBox[{
    FractionBox["15", "4"], " ", 
    SubscriptBox["\[Sigma]", "2"], " ", 
    SubscriptBox["\[Sigma]", "3"], " ", 
    SubscriptBox["\[Zeta]", "4"], " ", 
    SuperscriptBox["\[Alpha]p", "4"]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Sigma]", "3", "2"], " ", 
      SubscriptBox["\[Zeta]", "2"], " ", 
      SubscriptBox["\[Zeta]", "3"]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]p", "5"]}], "+", 
   RowBox[{
    FractionBox["63", "32"], " ", 
    SubsuperscriptBox["\[Sigma]", "2", "2"], " ", 
    SubscriptBox["\[Sigma]", "3"], " ", 
    SubscriptBox["\[Zeta]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "7"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 2, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 0, {
   6 Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[2], 0, 
    Rational[15, 4] Subscript[$CellContext`\[Sigma], 2] 
    Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[4], (-6) 
    Subscript[$CellContext`\[Sigma], 3]^2 $CellContext`zeta[
     2] $CellContext`zeta[3], Rational[63, 32] 
    Subscript[$CellContext`\[Sigma], 2]^2 
    Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[6]}, 2, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.780583800274267*^9, 3.780583804139597*^9}, 
   3.780594567042378*^9, 3.7806160641548223`*^9, 3.780617362539987*^9, 
   3.780676267190743*^9, 3.780844618026335*^9, 3.7810173357365*^9, 
   3.781022480628997*^9, 3.781022658900387*^9, 3.781022817621764*^9, {
   3.781023053196916*^9, 3.781023061925231*^9}, 3.781023105651824*^9, {
   3.781023329345875*^9, 3.781023350346545*^9}, {3.781023417719154*^9, 
   3.78102342293932*^9}, 3.78102382099772*^9, {3.781028304606773*^9, 
   3.781028317452587*^9}},
 CellLabel->
  "Out[483]=",ExpressionUUID->"0833c76a-4c92-448c-b90e-6b91d0eb92ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"ourJssCcontribution", "/", "ssJcPerm"}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]p", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
  RowBox[{"fixedCoefficientsThrough", "[", "maxMD", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.7805832678281116`*^9, 3.7805832716399317`*^9}, {
  3.780583359238027*^9, 3.7805833684708643`*^9}, {3.780583720858691*^9, 
  3.7805837328356953`*^9}, {3.7810283188480053`*^9, 3.781028319083331*^9}},
 CellLabel->
  "In[484]:=",ExpressionUUID->"a9ff93a7-331d-4e2f-9921-5bdc4f5c7f4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    SubscriptBox["\[Sigma]", "3"], " ", 
    SubscriptBox["\[Zeta]", "4"], " ", 
    SuperscriptBox["\[Alpha]p", "4"]}], "+", 
   RowBox[{
    FractionBox["5", "32"], " ", 
    SubscriptBox["\[Sigma]", "2"], " ", 
    SubscriptBox["\[Sigma]", "3"], " ", 
    SubscriptBox["\[Zeta]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "7"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 4, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 0, {
   Rational[1, 4] Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[4], 0,
     Rational[5, 32] Subscript[$CellContext`\[Sigma], 2] 
    Subscript[$CellContext`\[Sigma], 3] $CellContext`zeta[6]}, 4, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.780583272469076*^9, 3.780583312017417*^9, {3.78058335364009*^9, 
   3.7805833690919447`*^9}, {3.78058372781001*^9, 3.780583733348756*^9}, 
   3.7805946603513947`*^9, 3.780616064454316*^9, 3.780617362606686*^9, 
   3.7806762672540894`*^9, 3.780844618075593*^9, 3.781017335783802*^9, 
   3.78102248064634*^9, 3.781022658915289*^9, 3.781023434785718*^9, 
   3.781023821011499*^9, {3.78102830557977*^9, 3.781028319416362*^9}},
 CellLabel->
  "Out[484]=",ExpressionUUID->"1f1a5d4d-67a3-40f6-9392-e4ed3b44d528"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Find our building blocks in the full open superstring:", "Subsubsection",
 CellChangeTimes->{{3.7808462397926064`*^9, 3.780846243152944*^9}, {
  3.781017122421996*^9, 3.781017124726489*^9}, {3.781024978118628*^9, 
  3.781024985743417*^9}, {3.781025849616798*^9, 
  3.781025857998955*^9}},ExpressionUUID->"c895c9e2-a18c-49fe-814b-\
858148e5f11e"],

Cell[TextData[{
 "We start with our  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["Z", "1234"], "(", 
     RowBox[{"s", ",", "u"}], ")"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "71c5f638-5cf7-4098-b6c2-e56c14297a27"],
 " bi-ordered amplitude, with phase chosen to reproduce the bi-adjoint scalar \
in the low energy limit."
}], "Text",
 CellChangeTimes->{{3.781017457170236*^9, 3.781017486816422*^9}, {
  3.78101813372053*^9, 3.781018134513962*^9}, {3.781026656412195*^9, 
  3.781026660740369*^9}, {3.781026757731729*^9, 
  3.781026766547656*^9}},ExpressionUUID->"0709a7c9-2820-4b27-9558-\
dfc847f18b22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z1234su", " ", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"s", " ", "u"}]], 
   FractionBox["1", "\[Alpha]p"], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}]}], 
    RowBox[{" ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.781017532267294*^9, 3.781017550405983*^9}, 
   3.781018567588969*^9, {3.7810258660829697`*^9, 3.781025902455584*^9}, {
   3.781025942941991*^9, 3.7810259530604963`*^9}, 3.781025988324123*^9, 
   3.781026063638492*^9, {3.7810261674757977`*^9, 3.781026255785633*^9}, {
   3.781027176082807*^9, 3.7810271940957747`*^9}, {3.781027460859991*^9, 
   3.781027485268865*^9}, {3.7810275255341253`*^9, 3.7810275307841177`*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"64572e6c-f66c-4330-97f0-834a0c5cabca"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}]}], 
  RowBox[{"s", " ", "u", " ", "\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.781027156356064*^9, 3.7810271945968103`*^9}, 
   3.7810274865399513`*^9, 3.781027531132535*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"3f60fadb-3539-4ab0-a740-8f7ed1ddb5e4"]
}, Open  ]],

Cell[TextData[{
 "and construct it\[CloseCurlyQuote]s field theory permutation invariant ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"s", " ", "t", " ", 
     RowBox[{
      SubscriptBox["Z", "1234"], "(", 
      RowBox[{"s", ",", "t"}], ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"s", " ", "u", " ", 
      RowBox[{
       SubscriptBox["Z", "1234"], "(", 
       RowBox[{"s", ",", "u"}], ")"}]}], ":"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ce68f9f0-a3b3-40b1-824f-1b6158ec44d7"]
}], "Text",
 CellChangeTimes->{{3.781017571121838*^9, 3.781017620255821*^9}, {
  3.7810181373268538`*^9, 
  3.781018145506577*^9}},ExpressionUUID->"a19a7cca-5729-4d14-b6d2-\
5db9bb19f98a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stZ1234Ast", "=", 
  RowBox[{"s", " ", "u", " ", "z1234su"}]}]], "Input",
 CellChangeTimes->{{3.779711818277236*^9, 3.779711821642136*^9}, {
   3.779713084474571*^9, 3.779713105604101*^9}, {3.7797163660207987`*^9, 
   3.77971636643406*^9}, {3.779716538170621*^9, 3.779716585362155*^9}, {
   3.779716850587813*^9, 3.7797168996268578`*^9}, {3.7797533390904703`*^9, 
   3.779753377150577*^9}, 3.779753414110805*^9, {3.779755232859325*^9, 
   3.779755249019299*^9}, 3.78014144709559*^9, {3.780575287053606*^9, 
   3.780575290806802*^9}, {3.781017581680605*^9, 3.781017647290779*^9}, 
   3.7810180079309587`*^9, {3.78102599424476*^9, 3.781025996613809*^9}, {
   3.781026079612052*^9, 3.781026082472406*^9}, 3.781027496311202*^9},
 CellLabel->
  "In[443]:=",ExpressionUUID->"f9db97ac-f986-4fa9-a76f-adebd60d8e1f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}]}], 
  RowBox[{"\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.7810259969982147`*^9, {3.781026083001399*^9, 3.781026104223741*^9}, {
   3.781026242581431*^9, 3.78102626497919*^9}, 3.7810274967019663`*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"2fb8d065-fa19-4341-9ec1-25ce1b97ae6f"]
}, Open  ]],

Cell["\<\
We should see this divided by (s t) reproducing the double-partial ordered \
amplitude of the bi-adjoint scalar at 4points.\
\>", "Text",
 CellChangeTimes->{{3.7810266698600388`*^9, 3.78102669309278*^9}, {
  3.781026741433913*^9, 
  3.781026744186021*^9}},ExpressionUUID->"aec33516-8ac6-450d-99d3-\
f130f2f36812"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"stZ1234Ast", " ", "/", 
      RowBox[{"(", " ", 
       RowBox[{"s", " ", "t"}], ")"}]}], "/.", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s"}], "-", "t"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]p", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7810266940868464`*^9, 3.7810267312184057`*^9}, {
  3.78102750651342*^9, 3.7810275079593163`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"ce4f8204-c4cb-40ac-ba5a-f661a4d4940c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "s"], "+", 
     FractionBox["1", "t"]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "1"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 
   0, {$CellContext`s^(-1) + $CellContext`t^(-1)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.781026706104713*^9, 3.78102673166521*^9}, {
   3.781027502873176*^9, 3.781027508329424*^9}, 3.781027713270733*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"605af3f7-3276-4b02-a3d4-060f912caf0c"]
}, Open  ]],

Cell[TextData[{
 "We still need to dress with Chan-Paton traces to get a form of the \
Chan-Paton dressed amplitude Z-amplitude useful in permutation invariant \
double copy: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", " ", "t", " ", 
    RowBox[{
     SuperscriptBox["A", "Z"], "(", 
     RowBox[{"s", ",", "t"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1011a7f1-9725-489b-b5b4-458bf7502d3b"],
 ":"
}], "Text",
 CellChangeTimes->{{3.781018147371635*^9, 
  3.781018187517436*^9}},ExpressionUUID->"86665ae7-eda1-41b5-8b76-\
b805062a5d1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stAzstTr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"myTrace", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", "[", "1", "]"}], "}"}], "~", "Join", "~", 
              RowBox[{"{", "perm", "}"}]}], "//", "Flatten"}], "]"}], " ", 
           RowBox[{"Atree", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", "[", "1", "]"}], "}"}], "~", "Join", "~", 
              RowBox[{"{", "perm", "}"}]}], "//", "Flatten"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"perm", ",", 
            RowBox[{"Permutations", "[", 
             RowBox[{"k", "/@", 
              RowBox[{"Range", "[", 
               RowBox[{"2", ",", "4"}], "]"}]}], "]"}]}], "}"}]}], "]"}], "/.",
         " ", 
        RowBox[{
         RowBox[{"Atree", "[", 
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], 
         "\[RuleDelayed]", " ", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "\[Alpha]p", " ", 
            RowBox[{"ulp", "[", 
             RowBox[{"a", ",", "c"}], "]"}]}], "]"}], " ", 
          RowBox[{"stZ1234Ast", "  ", "/", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", "  ", "\[Alpha]p", " ", "u"}], "]"}]}]}]}]}], 
       " ", "/.", " ", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", "s"}]}], " ", "/.",
       " ", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "t"}]}], " ", "/.",
      " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "u"}]}], "/.", 
    RowBox[{
     RowBox[{"ulp", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", "t"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.781018189151599*^9, 3.781018193913176*^9}, {
  3.781018242583598*^9, 3.78101827434301*^9}, {3.781026795966586*^9, 
  3.78102679617388*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"6eb922fb-5565-41d2-9e9a-a6af4522ae88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stAzstTr", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.781026781400667*^9, 3.781026798491029*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"cff7ce42-eecc-423f-9289-455e030afeee"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]], 
  RowBox[{
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"myTrace", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "+", 
        RowBox[{"myTrace", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"myTrace", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
        RowBox[{"myTrace", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"myTrace", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "+", 
        RowBox[{"myTrace", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}], ",", 
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.781026786930065*^9, 3.7810268001261578`*^9}, 
   3.7810277179612503`*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"7fae674d-45d6-462d-ae48-c93120233998"]
}, Open  ]],

Cell[TextData[{
 "We would like to express this in a Chan-Paton basis of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "s"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "25659f28-52d4-4bec-8477-208e811e7f63"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "86fbf8d0-d920-4f8a-a31c-4316afd24e85"],
 ", and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["d", "abcd"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4d5d9e5b-6cb4-40ec-aa49-4ca9ddd6483a"],
 ", and can do so with the following rules:"
}], "Text",
 CellChangeTimes->{{3.7810182971459913`*^9, 
  3.781018332274962*^9}},ExpressionUUID->"4b8d9894-9cad-4bc6-b29d-\
4c2e9570ab1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fromTraceBasis", "=", 
  RowBox[{"ToRules", "@", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CS", "==", 
        RowBox[{
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "-", 
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "-", 
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"CT", "==", 
        RowBox[{
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "-", 
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "-", 
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
         RowBox[{"myTrace", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}]}], ",", 
       RowBox[{"DD", "==", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myTrace", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "+", 
           RowBox[{"myTrace", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
           RowBox[{"myTrace", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "+", 
           RowBox[{"myTrace", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}], "+", 
           RowBox[{"myTrace", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}], "+", 
           RowBox[{"myTrace", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}], ")"}], "/", 
         "6"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"myTrace", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"myTrace", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"myTrace", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7810183357753267`*^9, 3.7810183403114033`*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"7acbb3cf-83fc-4548-9050-a4ca4fb6cc81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"myTrace", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["CS", "3"], "+", 
     FractionBox["CT", "3"], "+", 
     RowBox[{"2", " ", "DD"}], "-", 
     RowBox[{"myTrace", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"myTrace", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["CS", "3"], "-", 
     FractionBox[
      RowBox[{"2", " ", "CT"}], "3"], "+", 
     RowBox[{"2", " ", "DD"}], "-", 
     RowBox[{"myTrace", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"myTrace", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "CS"}], "3"]}], "+", 
     FractionBox["CT", "3"], "+", 
     RowBox[{"2", " ", "DD"}], "-", 
     RowBox[{"myTrace", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "}"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7810183422997293`*^9, 3.781018586792509*^9, 
  3.781020002782563*^9, 3.781026121754368*^9, 3.7810263068474703`*^9, 
  3.7810277254981823`*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"d1669380-8ca5-4171-ba89-b00ff4726c27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stAzst", "=", 
  RowBox[{
   RowBox[{"stAzstTr", "/.", "fromTraceBasis"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.781018351387151*^9, 3.781018371910861*^9}, {
  3.78102001357535*^9, 3.781020022877689*^9}, {3.7810268439114532`*^9, 
  3.781026846169462*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"75967efc-a370-4446-a1c0-b197dfbe7d36"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"s", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"t", " ", "\[Alpha]p"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"CS", "+", "CT", "+", 
     RowBox[{"6", " ", "DD"}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"CS", "-", 
           RowBox[{"2", " ", "CT"}], "+", 
           RowBox[{"6", " ", "DD"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "CS"}], "+", "CT", "+", 
           RowBox[{"6", " ", "DD"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}]}], ")"}]}]}],
     ")"}]}], 
  RowBox[{"3", " ", "\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.7810183580450563`*^9, 3.781018373880041*^9}, 
   3.781018588736107*^9, {3.78102000297682*^9, 3.781020023419236*^9}, 
   3.781026124232967*^9, 3.78102630699438*^9, 3.781026847834916*^9, 
   3.781027729037904*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"3885eafc-9918-4314-9505-83ebcfe86a85"]
}, Open  ]],

Cell[TextData[{
 "We see that we recover: s t ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["A", 
     RowBox[{"bi", "-", "adj"}]], "(", 
    RowBox[{"s", ",", "t"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "13d96e6a-616a-4096-8848-b897ad4e2d7f"],
 " in the low energy limit, so we have made at worst an even number of sign \
errors."
}], "Text",
 CellChangeTimes->{{3.781026615551683*^9, 
  3.781026650316247*^9}},ExpressionUUID->"cff2b9f3-ee30-438a-adc7-\
7ab470a3fe41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"stAzst", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]p", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
   RowBox[{"u", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.78102659160802*^9, 3.781026611414021*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"420c7ad9-45c2-49b8-bc93-c06744b253c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CT", " ", "s"}], "+", 
     RowBox[{"CS", " ", "t"}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "1"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 
   0, {$CellContext`CT $CellContext`s + $CellContext`CS $CellContext`t}, 0, 1,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7810265999452553`*^9, 3.781026611828306*^9}, 
   3.781026874841997*^9, 3.7810277323772573`*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"b8bde55b-463a-4943-a606-bdec18fac08a"]
}, Open  ]],

Cell["\<\
We will see that this is equivalent to the form making manifest our building \
blocks.\
\>", "Text",
 CellChangeTimes->{{3.781018421042344*^9, 
  3.781018429788175*^9}},ExpressionUUID->"32ca8f7f-3b37-4e72-9e7c-\
4276b404b203"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactor\[CapitalGamma]stu", "=", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
     RowBox[{"\[Alpha]p", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.780844403929551*^9, 3.780844406229102*^9}, {
  3.781019485715261*^9, 3.7810194877686462`*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"220f0cc5-e494-4faa-89cf-2e80c102ea69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"adjointTerms", "=", " ", 
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", "  ", 
    RowBox[{
     RowBox[{"CU", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], "-", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"CT", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"CS", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.780844416453661*^9, 3.780844423031712*^9}, {
  3.781018438358717*^9, 3.781018438754945*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"63e59a00-ab52-4b05-b819-8d9ea82536e4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"CU", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], "-", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], "+", 
    
    RowBox[{"CT", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], "+", 
    
    RowBox[{"CS", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.780844426311365*^9, 3.7808462589827557`*^9, 
  3.7810184447557983`*^9, 3.7810185919858932`*^9, 3.781020003026844*^9, 
  3.7810200358329697`*^9, 3.781026128142771*^9, 3.7810263070635977`*^9, 
  3.78102773489937*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"78dae081-c43d-4b8c-bc9e-4923d9c6b476"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"symmTerms", "=", 
   RowBox[{"2", "  ", 
    RowBox[{"(", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"Pi", "*", "s", "*", "\[Alpha]p"}], "]"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"Pi", "*", "t", "*", "\[Alpha]p"}], "]"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"Pi", "*", "u", "*", "\[Alpha]p"}], "]"}]}], ")"}], ")"}]}]}],
   " ", ";"}]], "Input",
 CellChangeTimes->{{3.7808444289565477`*^9, 3.780844438500819*^9}, {
   3.781018441200952*^9, 3.781018441594576*^9}, 3.7810192752910967`*^9},
 CellLabel->
  "In[456]:=",ExpressionUUID->"fb161799-ce50-4f7e-9931-ca3f3c55fde2"],

Cell["With our new form for the Chan-Paton dressed Z-amplitude:", "Text",
 CellChangeTimes->{{3.78102689493889*^9, 
  3.781026909072711*^9}},ExpressionUUID->"551761e1-5cbc-47af-bc6b-\
154eca910c26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newForm", "=", 
  RowBox[{"prefactor\[CapitalGamma]stu", "*", 
   RowBox[{"(", "   ", 
    RowBox[{
     RowBox[{"DD", " ", "symmTerms"}], "+", " ", "adjointTerms"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.78079650187182*^9, 3.780796520657464*^9}, {
   3.780796565885209*^9, 3.7807966042146473`*^9}, {3.7807967613483353`*^9, 
   3.78079676242807*^9}, {3.78079680766348*^9, 3.780796819287671*^9}, {
   3.7807971503248577`*^9, 3.780797167022703*^9}, {3.780844410146016*^9, 
   3.780844413643532*^9}, {3.780844445232581*^9, 3.7808444505971212`*^9}, {
   3.781018473916925*^9, 3.7810184765210114`*^9}, {3.781019278607744*^9, 
   3.781019278840271*^9}, 3.781019491498582*^9, {3.781020220924551*^9, 
   3.781020223621903*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"94b0d024-70a3-4f4b-98ce-f42364ab01b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "DD", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], "+", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"CU", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], "-", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"CT", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"CS", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7808462590353518`*^9, {3.7810184685426483`*^9, 3.7810184770890293`*^9}, 
   3.781018594152877*^9, 3.78101927953118*^9, {3.781019983048561*^9, 
   3.781020003075049*^9}, 3.781020035918412*^9, 3.781020224455102*^9, 
   3.781026130200135*^9, 3.7810263071404047`*^9, 3.781027737474341*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"75061e7d-1286-4002-ab7b-2332182fb34f"]
}, Open  ]],

Cell["We verify that this is indeed equivalent:", "Text",
 CellChangeTimes->{{3.781018603044571*^9, 3.7810186187695007`*^9}, {
  3.781018768851987*^9, 3.781018784758184*^9}, {3.781019294965734*^9, 
  3.781019296574979*^9}},ExpressionUUID->"befce1e9-2730-4c27-8f2f-\
9e15a20e0603"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "==", 
     RowBox[{"stAzst", "/", "newForm"}]}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}]}], "/.", 
   RowBox[{"CU", "\[Rule]", 
    RowBox[{"CS", "-", "CT"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.781018491595769*^9, 3.781018518487362*^9}, {
  3.78101859965693*^9, 3.781018600003681*^9}},
 CellLabel->
  "In[458]:=",ExpressionUUID->"79107196-1d4a-42e6-aa42-e43e216747b5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.781018497977603*^9, 3.781018518883313*^9}, {
   3.781018596000311*^9, 3.7810186201322193`*^9}, 3.781020011579598*^9, 
   3.781020044105188*^9, 3.781020191852457*^9, 3.78102022680163*^9, 
   3.7810261326900587`*^9, 3.781026310435808*^9, 3.7810277397766457`*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"1a8edc45-fc91-4881-b17f-e73fb9a6d73f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"newForm", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]p", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}]}], "/.", 
   RowBox[{"CU", "\[Rule]", 
    RowBox[{"CS", "-", "CT"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7810263169853067`*^9, 3.7810263454333477`*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"97a676ca-9153-4d32-a0a1-e3a48a01de83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CT", " ", "s"}], "+", 
     RowBox[{"CS", " ", "t"}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "1"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 
   0, {$CellContext`CT $CellContext`s + $CellContext`CS $CellContext`t}, 0, 1,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.78102632893054*^9, 3.781026345685677*^9}, 
   3.7810277427761106`*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"81897f89-c538-4328-b446-2c2cd6b417be"]
}, Open  ]],

Cell[TextData[{
 "Let us tease apart the adjoint terms into ones relevant to trivial \
bi-adjoint amplitude dressing, as well as the ones relevant to the more \
complicated composite.   One can do that by realizing that the coefficient of \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "s"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a3299d83-7c4d-4fd9-8017-3b3dcda12d70"],
 " should break apart into two peices: one peice completely permutation \
symmetric after modding out by (u-t) , and another piece that is only \
completely symmetric after modding out by s(u-t).  This can be accomplished \
by taking:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"sin", "(", 
       RowBox[{
        RowBox[{"u\[Alpha]", "'"}], " ", "\[Pi]"}], ")"}], " ", "-", " ", 
      RowBox[{"sin", "(", 
       RowBox[{"t", " ", 
        RowBox[{"\[Alpha]", "'"}], " ", "\[Pi]"}], ")"}]}], ")"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "859af13e-4213-486a-acc0-37079ac779eb"],
 ", modding out by (u-t) and symmetrizing, then taking the difference between \
that an the original expression and verifying that it to is permutation \
symmetric after modding out by s.  The result is:"
}], "Text",
 CellChangeTimes->{{3.781018669523941*^9, 3.7810186928849277`*^9}, {
  3.7810193015749273`*^9, 3.781019416373262*^9}, {3.78103104886668*^9, 
  3.781031052110058*^9}},ExpressionUUID->"ee262d4a-3a23-43b9-8843-\
217851583621"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"aBiAdjPermInv", ",", "aJacCompPermInv"}], "]"}]], "Input",
 CellChangeTimes->{{3.7810295196828003`*^9, 3.781029531633233*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"cb489cb6-492f-4385-9186-a54ba0d94989"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ossRules", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"aBiAdjPermInv", "->", 
     RowBox[{
      FractionBox["1", "3"], 
      FractionBox[
       RowBox[{
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", "u"}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", "u", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "+", "u"}], ")"}]}]]}]}], " ", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"aJacCompPermInv", "->", " ", 
     RowBox[{
      FractionBox["1", "3"], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "-", "u"}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "-", "u"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}]}]]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"aSymTermInv", "\[Rule]", "symmTerms"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.781018655788966*^9, 3.781018665969981*^9}, {
   3.781018820131276*^9, 3.78101883122682*^9}, {3.7810189134776497`*^9, 
   3.781018914556884*^9}, 3.781019091167605*^9, {3.7810295158216543`*^9, 
   3.781029577620749*^9}, {3.781029871227377*^9, 3.781029875073319*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"9aa54904-5b53-4c01-b044-66d66da464ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"aBiAdjPermInv", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", "u", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "t"}], "+", "u"}], ")"}]}]]}], ",", 
   RowBox[{"aJacCompPermInv", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "u"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}]}]]}], ",", 
   RowBox[{"aSymTermInv", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.781018837522977*^9, 3.781018921969932*^9, 3.781019143377553*^9, 
   3.781020011769397*^9, 3.781020044178287*^9, 3.781020237163932*^9, {
   3.781029547641067*^9, 3.781029578090075*^9}, 3.781029875705978*^9},
 CellLabel->
  "Out[527]=",ExpressionUUID->"31b081f1-e01c-4253-8c83-ac2d87feabc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"newAdjForm", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"CS", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "t"}], ")"}]}], " ", "+", 
         RowBox[{"CT", "  ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "s"}], ")"}]}], " ", "+", " ", 
         RowBox[{"CU", " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", "aBiAdjPermInv", ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", "  ", 
        RowBox[{
         RowBox[{"s", " ", "CS", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "t"}], ")"}]}], "+", 
         RowBox[{"CT", "  ", "t", 
          RowBox[{"(", 
           RowBox[{"u", "-", "s"}], ")"}]}], " ", "+", 
         RowBox[{"CU", " ", "u", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}]}], " ", ")"}], " ", 
       RowBox[{"(", "aJacCompPermInv", ")"}]}]}], ")"}]}], ")"}], "/.", 
  "ossRules"}]], "Input",
 CellChangeTimes->{{3.781018928078546*^9, 3.781018940497724*^9}, {
  3.7810189716389227`*^9, 3.781019097679582*^9}, {3.7810191473202868`*^9, 
  3.78101917865733*^9}, {3.781029553681875*^9, 3.781029580938128*^9}},
 CellLabel->
  "In[528]:=",ExpressionUUID->"c4753755-8dd4-4b51-83c1-e9a9f4c7ca9d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CU", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "t"}], ")"}], " ", "u"}], "+", 
      RowBox[{"CT", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "u"}], ")"}]}], "+", 
      RowBox[{"CS", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", "u"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CU", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "t"}], ")"}]}], "+", 
      RowBox[{"CT", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "u"}], ")"}]}], "+", 
      RowBox[{"CS", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", "u", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], "+", "u"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7810190467888117`*^9, 3.7810190987355022`*^9, {3.781019143475285*^9, 
   3.7810191801863728`*^9}, 3.7810200118474207`*^9, 3.781020044263661*^9, 
   3.781020237254561*^9, {3.7810295425793667`*^9, 3.781029581369516*^9}, 
   3.781029879968289*^9},
 CellLabel->
  "Out[528]=",ExpressionUUID->"70660245-d20b-4e94-a27d-38b802bbb2d3"]
}, Open  ]],

Cell["We verify that this new form is identical.", "Text",
 CellChangeTimes->{{3.7810194274791*^9, 
  3.781019433569166*^9}},ExpressionUUID->"a0c5a5ba-0fda-4130-b915-\
1ef41f409f07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"newAdjForm", "==", "adjointTerms"}], " ", "/.", "ossRules"}], "/.",
     " ", 
    RowBox[{"CU", "\[Rule]", 
     RowBox[{"CS", "-", "CT"}]}]}], "/.", 
   RowBox[{"u", "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.781019048089028*^9, 3.7810190627266006`*^9}, {
  3.781019100361766*^9, 3.78101919916471*^9}, {3.781029590373584*^9, 
  3.781029591946727*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"d3f84a3d-3349-4d80-a8e1-19cf8947ecb6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7810191037505417`*^9, 3.781019160662895*^9}, 
   3.781019199918563*^9, 3.7810200119331303`*^9, 3.781020044351469*^9, 
   3.7810202373409767`*^9, 3.781029592413014*^9, 3.781029890418478*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"8a227322-13ee-443d-9086-34a59d990c0d"]
}, Open  ]],

Cell["\<\
So we can see that we have completely exposed our building blocks:\
\>", "Text",
 CellChangeTimes->{{3.781019208120199*^9, 3.781019210098978*^9}, {
  3.781019261161663*^9, 
  3.781019268224083*^9}},ExpressionUUID->"51f9ad96-5888-4f10-8325-\
eb887a9912f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fbiadj", " ", "=", " ", 
  RowBox[{
  "prefactor\[CapitalGamma]stu", " ", "*", " ", "aBiAdjPermInv"}]}]], "Input",\

 CellChangeTimes->{{3.7810196023476067`*^9, 3.781019636824622*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"f9f06095-e7a1-4ac2-8682-0a500cf4d9e6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"aBiAdjPermInv", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
  RowBox[{"\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.781019638358519*^9, 3.781020012001343*^9, 
  3.781020044422776*^9, 3.7810202373563757`*^9, 3.7810295959161263`*^9, 
  3.7810298932895823`*^9},
 CellLabel->
  "Out[530]=",ExpressionUUID->"b15e782c-88ff-46c3-aaf2-63feeb59d186"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fdabcd", "=", 
  RowBox[{"prefactor\[CapitalGamma]stu", "*", "aSymTermInv"}]}]], "Input",
 CellChangeTimes->{{3.781019644311298*^9, 3.781019662483468*^9}, {
  3.7810298457462797`*^9, 3.781029861192829*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"c4d953a4-58e7-44b1-93ac-608cf9a3904d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"aSymTermInv", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
  RowBox[{"\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.781019663461857*^9, 3.7810200120191193`*^9, 
  3.781020044438862*^9, 3.781020237405876*^9, 3.7810295985233*^9, 
  3.781029894282383*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"1d45cec5-76b8-4096-8681-9e14c1a99ba6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fss", "=", 
  RowBox[{"prefactor\[CapitalGamma]stu", "*", "aJacCompPermInv"}]}]], "Input",\

 CellChangeTimes->{{3.781019680876093*^9, 3.781019695729151*^9}},
 CellLabel->
  "In[532]:=",ExpressionUUID->"74fc0f15-ad5e-4585-b40f-ee59460e96e5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"aJacCompPermInv", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
  RowBox[{"\[Alpha]p", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.781019696825306*^9, 3.781020012073207*^9, 
  3.781020044495701*^9, 3.78102023742482*^9, 3.78102960032797*^9, 
  3.781029895243958*^9},
 CellLabel->
  "Out[532]=",ExpressionUUID->"30e0d4bf-aa1d-4d53-bd1e-b509dc0d0ef9"]
}, Open  ]],

Cell["yielding:", "Text",
 CellChangeTimes->{{3.781020057782447*^9, 
  3.781020059143745*^9}},ExpressionUUID->"5ad0562e-af1b-4d7b-838e-\
06f12bdfebe2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"buildingBlockZ", " ", "=", " ", 
  RowBox[{
   RowBox[{"stBiAdj", " ", "*", "fbiadj"}], " ", "+", " ", 
   RowBox[{"DD", " ", "*", "fdabcd"}], " ", "+", " ", 
   RowBox[{"stcJss", " ", "*", "fss", " "}]}]}]], "Input",
 CellChangeTimes->{{3.7810194411111717`*^9, 3.7810195423669643`*^9}, {
   3.781019587360652*^9, 3.781019609171335*^9}, {3.7810297806612997`*^9, 
   3.781029786029738*^9}, 3.781029863392912*^9},
 CellLabel->
  "In[533]:=",ExpressionUUID->"2a3f2671-584e-4e0c-8ab1-a4ea2b1ae787"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"aSymTermInv", " ", "DD", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"aBiAdjPermInv", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "stBiAdj", " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"aJacCompPermInv", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "stcJss", " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], 
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.781019595403816*^9, 3.7810196104075317`*^9}, 
   3.781020011947792*^9, {3.781020044366947*^9, 3.7810200616919117`*^9}, 
   3.781020237478813*^9, 3.781029824639038*^9, 3.781029897447233*^9},
 CellLabel->
  "Out[533]=",ExpressionUUID->"b64e3ec7-2771-49b2-ac5a-50434debb42b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "/.", "ossRules"}]], "Input",
 CellChangeTimes->{{3.781029906429599*^9, 3.781029908167905*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"789f5034-890f-4dbc-aa5c-8daa2f000090"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "DD", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], "+", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], "+", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}], ")"}]}], 
   RowBox[{"\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", "stcJss", " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", "u"}], ")"}], " ", "\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", "stBiAdj", " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "s", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", "u"}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "t", " ", "\[Alpha]p"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", "t"}], ")"}], " ", "u", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "u", " ", "\[Alpha]p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s", "-", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], "+", "u"}], ")"}], " ", "\[Alpha]p", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "\[Alpha]p"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "\[Alpha]p"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.781029908449707*^9},
 CellLabel->
  "Out[534]=",ExpressionUUID->"b29576c4-508f-4387-8525-38a5e349fae2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"stcJss", "*", "fss"}], "  ", "/.", "ossRules"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"stBiAdj", "\[Rule]", " ", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"CS", " ", 
              RowBox[{"(", 
               RowBox[{"u", "-", "t"}], ")"}]}], " ", "+", 
             RowBox[{"CT", "  ", 
              RowBox[{"(", 
               RowBox[{"u", "-", "s"}], ")"}]}], " ", "+", " ", 
             RowBox[{"CU", " ", 
              RowBox[{"(", 
               RowBox[{"s", "-", "t"}], ")"}]}]}], ")"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"stcJss", "\[Rule]", "  ", 
           RowBox[{
            RowBox[{"s", " ", "CS", " ", 
             RowBox[{"(", 
              RowBox[{"u", "-", "t"}], ")"}]}], "+", 
            RowBox[{"CT", "  ", "t", 
             RowBox[{"(", 
              RowBox[{"u", "-", "s"}], ")"}]}], " ", "+", 
            RowBox[{"CU", " ", "u", 
             RowBox[{"(", 
              RowBox[{"s", "-", "t"}], ")"}]}]}]}]}], " ", " ", "}"}]}], "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "s"}], "-", "t"}]}]}], "/.", 
      RowBox[{"CU", "\[Rule]", 
       RowBox[{"CS", "-", "CT"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]p", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
   "Expand"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.781019703663788*^9, 3.781019813694766*^9}, {
  3.7810198449228163`*^9, 3.781019922635808*^9}, {3.781020096540419*^9, 
  3.78102014078442*^9}, {3.7810296784664288`*^9, 3.781029708526403*^9}, {
  3.781029743299711*^9, 3.7810297441914043`*^9}, {3.781029793087667*^9, 
  3.781029795091489*^9}},
 CellLabel->
  "In[525]:=",ExpressionUUID->"972c0695-0146-4b7c-9186-0c884c77e2a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "360"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "s", " ", "t", " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "CS"}], "-", "CT"}], ")"}], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"CS", "+", "CT"}], ")"}], " ", "s", " ", "t"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CS", "-", 
         RowBox[{"2", " ", "CT"}]}], ")"}], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}], " ", 
    SuperscriptBox["\[Alpha]p", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]p", "]"}], "6"],
    SeriesData[$CellContext`\[Alpha]p, 0, {}, 4, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Alpha]p, 0, {
   Rational[1, 360] 
    Pi^4 $CellContext`s $CellContext`t ($CellContext`s + $CellContext`t) ((
       2 $CellContext`CS - $CellContext`CT) $CellContext`s^2 + 
     2 ($CellContext`CS + $CellContext`CT) $CellContext`s $CellContext`t - \
($CellContext`CS - 2 $CellContext`CT) $CellContext`t^2)}, 4, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.781019709259232*^9, 3.781019773445003*^9}, {
   3.781019875479549*^9, 3.78101992297477*^9}, {3.781019992839898*^9, 
   3.7810200121282883`*^9}, {3.7810200445127697`*^9, 3.781020063278653*^9}, {
   3.781020100549769*^9, 3.781020141761629*^9}, 3.7810202375672703`*^9, {
   3.78102974772882*^9, 3.781029750861977*^9}, 3.781029795729966*^9},
 CellLabel->
  "Out[525]=",ExpressionUUID->"cc64e369-9a79-446b-864c-aed6d5c57023"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"newForm", "  ", "==", "buildingBlockZ"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"stBiAdj", "\[Rule]", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"CS", " ", 
           RowBox[{"(", 
            RowBox[{"u", "-", "t"}], ")"}]}], " ", "+", 
          RowBox[{"CT", "  ", 
           RowBox[{"(", 
            RowBox[{"u", "-", "s"}], ")"}]}], " ", "+", " ", 
          RowBox[{"CU", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "t"}], ")"}]}]}], ")"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"stcJss", "\[Rule]", "  ", 
        RowBox[{
         RowBox[{"s", " ", "CS", " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "t"}], ")"}]}], "+", 
         RowBox[{"CT", "  ", "t", 
          RowBox[{"(", 
           RowBox[{"u", "-", "s"}], ")"}]}], " ", "+", 
         RowBox[{"CU", " ", "u", 
          RowBox[{"(", 
           RowBox[{"s", "-", "t"}], ")"}]}]}]}]}], " ", " ", "}"}]}], "/.", 
    RowBox[{"u", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "s"}], "-", "t"}]}]}], "/.", 
   RowBox[{"CU", "\[Rule]", 
    RowBox[{"CS", "-", "CT"}]}]}], " ", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.78102025269936*^9, 3.781020271879998*^9}, 
   3.781029733348234*^9, 
   3.7810298167945747`*^9},ExpressionUUID->"a72f290a-d6c1-4200-841f-\
5c8de14d51b4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.781020265469718*^9, 3.7810202725237837`*^9}},
 CellLabel->
  "Out[241]=",ExpressionUUID->"8694ff69-6a54-4abd-87c8-2e875a683f61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The bosonic string at 4pt, a detour and 4 new building blocks\
\>", "Subsubsection",
 CellChangeTimes->{{3.779371749667418*^9, 3.7793717603257103`*^9}, {
  3.779371817429842*^9, 3.7793718218611727`*^9}, {3.779375195021942*^9, 
  3.779375201388482*^9}, {3.779378851534185*^9, 3.779378900212345*^9}, {
  3.7793789644520273`*^9, 3.779378964563912*^9}, {3.779705889582301*^9, 
  3.77970589846039*^9}, {3.779705977994214*^9, 
  3.7797059829098597`*^9}},ExpressionUUID->"d06b6fe9-5142-4432-a01f-\
cecb8a647060"],

Cell["Some helper functions.", "Text",
 CellChangeTimes->{{3.780616947479928*^9, 
  3.780616949906671*^9}},ExpressionUUID->"d897946b-94b2-461c-9694-\
ef4c3f5dccd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"expandCompact", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "a_", ")"}], ".", 
         RowBox[{"(", "b_", ")"}]}], "\[RuleDelayed]", 
        RowBox[{"ulp", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<e\>\"", "~~", 
            RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "\[Rule]", 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"k", "[", "#1", "]"}], "]"}]}], "&"}], ")"}], "/@", 
       RowBox[{"Range", "[", "4", "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<p\>\"", "~~", 
           RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "\[Rule]", 
         RowBox[{"k", "[", "#1", "]"}]}], "&"}], ")"}], "/@", 
      RowBox[{"Range", "[", "4", "]"}]}]}], "/.", 
    RowBox[{"a", "\[RuleDelayed]", "\[Alpha]p"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779706336223012*^9, 3.7797063654144993`*^9}, 
   3.7797064520993032`*^9, {3.779709038797125*^9, 3.779709050429234*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"53ef6e3d-2b0f-42b7-96bd-afcc13610219"],

Cell[BoxData[
 RowBox[{
  RowBox[{"momBasisRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", " ", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", "->", " ", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", " ", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", "->", " ", "\n", "     ", 
      
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", "->", " ", 
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", " ", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ",", " ", "\n", "    ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", " ", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}]}], " ", "-", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", " ", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.780616793491084*^9, 3.780616814457432*^9}, 
   3.780617652360532*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"53eeecc4-f81e-48be-8a48-f31de0541d98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myEpsRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"\[Epsilon]", "[", 
         RowBox[{"k", "[", "4", "]"}], "]"}]}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ulp", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", " ", 
          RowBox[{"\[Epsilon]", "[", 
           RowBox[{"k", "[", "4", "]"}], "]"}]}], "]"}]}], " ", "-", " ", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], ",", " ", 
         RowBox[{"\[Epsilon]", "[", 
          RowBox[{"k", "[", "4", "]"}], "]"}]}], "]"}]}]}], ",", " ", "\n", 
     "    ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"a_", ",", " ", 
        RowBox[{"\[Epsilon]", "[", "a_", "]"}]}], "]"}], " ", ":>", " ", 
      "0"}], ",", " ", 
     RowBox[{
      RowBox[{"ulp", "[", 
       RowBox[{"a_", ",", " ", "a_"}], "]"}], " ", ":>", " ", "0"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7806168081356153`*^9, 3.780616816558284*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"b457d918-2367-457e-9381-de7ec2871027"],

Cell[BoxData[
 RowBox[{
  RowBox[{"backToBasis", "[", "expr_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", " ", "/.", " ", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], " ", "->", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", "[", "1", "]"}]}], " ", "-", " ", 
         RowBox[{"k", "[", "2", "]"}], " ", "-", " ", 
         RowBox[{"k", "[", "3", "]"}]}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"ulp", "[", 
        RowBox[{"aa_", ",", " ", "aa_"}], "]"}], " ", ":>", " ", "0"}]}], " ",
      "//.", " ", "\n", "      ", "momBasisRules"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"k", "[", "a_", "]"}]}], " ", "-", " ", 
      RowBox[{"k", "[", "b_", "]"}], " ", "-", " ", 
      RowBox[{"k", "[", "c_", "]"}]}], " ", ":>", " ", "\n", "      ", 
     RowBox[{"First", "[", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"k", " ", "/@", " ", 
         RowBox[{"Range", "[", "4", "]"}]}], ",", " ", 
        RowBox[{"k", " ", "/@", " ", 
         RowBox[{"{", 
          RowBox[{"a", ",", " ", "b", ",", " ", "c"}], "}"}]}]}], "]"}], 
      "]"}]}]}], " ", "//.", " ", "myEpsRules"}]}]], "Input",
 CellChangeTimes->{{3.780616775271743*^9, 3.780616775279468*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"82682b3c-dfb0-4f24-9b35-ce9cf1d9656a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kinExpand", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", " ", "->", " ", 
      RowBox[{"2", "*", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", " ", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}], ",", " ", 
     RowBox[{"t", " ", "->", " ", 
      RowBox[{"2", "*", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], ",", " ", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], ",", " ", 
     RowBox[{"u", " ", "->", " ", 
      RowBox[{"2", "*", 
       RowBox[{"ulp", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", " ", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.780616832108602*^9, 3.7806168321174603`*^9}, 
   3.780616953968931*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"1891f8ea-13fb-40fd-9770-047ddcc36fb2"],

Cell[TextData[{
 "In ",
 ButtonBox["https://arxiv.org/abs/1803.05452",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1803.05452"], None},
  ButtonNote->"https://arxiv.org/abs/1803.05452"],
 " it was demonstrated that the n-point amplitude of the bosonic string was \
encoded up to Z theory in a ",
 Cell[BoxData[
  FormBox["B", TraditionalForm]],ExpressionUUID->
  "ec62462b-9e4e-4870-85d2-d9a9ef0c58d7"],
 " amplitude which arises from a massive ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", "DF", ")"}], "2"], TraditionalForm]],ExpressionUUID->
  "1b9bc951-e156-4a66-957a-89912ac94b69"],
 " theory.  Here is the part of the four-point amplitude distinct from Aym, \
from their Eqn. (2.19):"
}], "Text",
 CellChangeTimes->{{3.7793718275345163`*^9, 3.7793718485746183`*^9}, {
  3.779372023503172*^9, 3.779372034893531*^9}, {3.779378994878476*^9, 
  3.779379003405251*^9}, {3.77970599156178*^9, 3.7797061280026913`*^9}, {
  3.780243816913698*^9, 3.7802438225244303`*^9}, {3.78061684370898*^9, 
  3.7806168593242197`*^9}, {3.78061719064839*^9, 
  3.780617202301132*^9}},ExpressionUUID->"d8f2182e-e12a-49f5-822f-\
6785eeab68e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"without", " ", "YM"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7801484135117903`*^9, 3.780148419358451*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"8c119cf5-e97a-4e5b-9503-294855a7d80e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b4stOrdered", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
         RowBox[{"p1", " ", ".", " ", "p4"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"e1", " ", ".", " ", "p2"}], "*", 
                 RowBox[{"e2", " ", ".", " ", "p1"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"e1", " ", ".", " ", "e2"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p2"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"e3", " ", ".", " ", "p1"}]}], " ", "-", " ", 
                   RowBox[{"e3", " ", ".", " ", "p2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"e4", " ", ".", " ", "p1"}]}], " ", "-", " ", 
                   RowBox[{"e4", " ", ".", " ", "p2"}]}], ")"}]}], ")"}]}], 
              " ", "+", " ", 
              RowBox[{
               RowBox[{"e3", " ", ".", " ", "e4"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p2"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", " ", ".", " ", "p2"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", 
              RowBox[{"a", "*", 
               RowBox[{"p1", " ", ".", " ", "p2"}]}]}], ")"}]}], ")"}]}], " ",
          "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"e1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
                   RowBox[{"e1", " ", ".", " ", "p4"}]}], ")"}], "*", 
                 RowBox[{"e3", " ", ".", " ", "p1"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"e1", " ", ".", " ", "e3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
                 RowBox[{"p1", " ", ".", " ", "p4"}]}], ")"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"e2", " ", ".", " ", "p4"}], "*", 
                 RowBox[{"e4", " ", ".", " ", "p2"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"e2", " ", ".", " ", "e4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
                 RowBox[{"p1", " ", ".", " ", "p4"}]}], ")"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", 
              RowBox[{"a", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
                 RowBox[{"p1", " ", ".", " ", "p4"}]}], ")"}]}]}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}], ")"}], "^", "2"}]}], 
           ")"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"e1", " ", ".", " ", "p4"}], "*", 
                 RowBox[{"e4", " ", ".", " ", "p1"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"e1", " ", ".", " ", "e4"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"e2", " ", ".", " ", "p1"}]}], " ", "-", " ", 
                   RowBox[{"e2", " ", ".", " ", "p4"}]}], ")"}], "*", 
                 RowBox[{"e3", " ", ".", " ", "p2"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"e2", " ", ".", " ", "e3"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", " ", ".", " ", "p4"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", 
              RowBox[{"a", "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}]}], ")"}]}], " ",
          "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e1", " ", ".", " ", "p4"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
              RowBox[{
               RowBox[{"e1", " ", ".", " ", "p2"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"e2", " ", ".", " ", "p1"}]}], " ", "-", " ", 
                   RowBox[{"e2", " ", ".", " ", "p4"}]}], ")"}], "*", 
                 RowBox[{"p1", " ", ".", " ", "p2"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"e2", " ", ".", " ", "p1"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e3", " ", ".", " ", "p2"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"e3", " ", ".", " ", "p1"}]}], " ", "-", " ", 
                 RowBox[{"e3", " ", ".", " ", "p2"}]}], ")"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"e4", " ", ".", " ", "p1"}], "*", 
                 RowBox[{"p1", " ", ".", " ", "p2"}]}], ")"}]}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"e4", " ", ".", " ", "p1"}]}], " ", "-", " ", 
                 RowBox[{"e4", " ", ".", " ", "p2"}]}], ")"}], "*", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", " ", ".", " ", "p2"}], ")"}], "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"p1", " ", ".", " ", "p2"}]}], " ", "-", " ", 
               RowBox[{"p1", " ", ".", " ", "p4"}]}], ")"}], "^", "2"}], "*", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", " ", ".", " ", "p4"}], ")"}], "^", "2"}]}], 
           ")"}]}]}], ")"}]}], ")"}], "//", "expandCompact"}], "//", 
    "backToBasis"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7797064231889133`*^9, 3.779706450400983*^9}, {
  3.7797073054136467`*^9, 3.779707311754229*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"da82d789-5872-4536-a537-7ef85832006d"],

Cell[TextData[{
 "Here are the four  different Mass-Dimension gauge-invariant adjoint-type \
building blocks for the ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],ExpressionUUID->
  "6e7f5d9a-2556-4b48-aa84-06078d611a6e"],
 "-channel graph required to build it."
}], "Text",
 CellChangeTimes->{{3.779706456686934*^9, 3.7797064957178802`*^9}, {
  3.7797067608102503`*^9, 
  3.77970676855378*^9}},ExpressionUUID->"5fad7012-fc3b-4256-b882-\
94cb216fee84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmd4s", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "p2"}], " ", 
        RowBox[{"e2", ".", "p3"}], " ", 
        RowBox[{"e3", ".", "p2"}], " ", 
        RowBox[{"e4", ".", "p3"}]}], "-", 
       RowBox[{
        RowBox[{"e1", ".", "p2"}], " ", 
        RowBox[{"e2", ".", "p3"}], " ", 
        RowBox[{"e3", ".", "e4"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{
        RowBox[{"e1", ".", "p3"}], " ", 
        RowBox[{"e2", ".", "e4"}], " ", 
        RowBox[{"e3", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{
        RowBox[{"e1", ".", "e4"}], " ", 
        RowBox[{"e2", ".", "p3"}], " ", 
        RowBox[{"e3", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{
        RowBox[{"e1", ".", "p2"}], " ", 
        RowBox[{"e2", ".", "e3"}], " ", 
        RowBox[{"e4", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "p3"}], " ", 
        RowBox[{"e2", ".", "e3"}], " ", 
        RowBox[{"e4", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e3"}], " ", 
        RowBox[{"e2", ".", "p3"}], " ", 
        RowBox[{"e4", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{
        RowBox[{"e1", ".", "e2"}], " ", 
        RowBox[{"e3", ".", "p2"}], " ", 
        RowBox[{"e4", ".", "p2"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{
        RowBox[{"e1", ".", "p3"}], " ", 
        RowBox[{"e2", ".", "e3"}], " ", 
        RowBox[{"e4", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "+", 
       RowBox[{
        RowBox[{"e1", ".", "e3"}], " ", 
        RowBox[{"e2", ".", "p3"}], " ", 
        RowBox[{"e4", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e2"}], " ", 
        RowBox[{"e3", ".", "p2"}], " ", 
        RowBox[{"e4", ".", "p3"}], " ", 
        RowBox[{"p1", ".", "p2"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e4"}], " ", 
        RowBox[{"e2", ".", "e3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e2"}], " ", 
        RowBox[{"e3", ".", "p2"}], " ", 
        RowBox[{"e4", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e4"}], " ", 
        RowBox[{"e2", ".", "e3"}], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e3"}], " ", 
        RowBox[{"e2", ".", "e4"}], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{
        RowBox[{"e3", ".", "p1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e1", ".", "p3"}], " ", 
               RowBox[{"e2", ".", "e4"}]}], "+", 
              RowBox[{
               RowBox[{"e1", ".", "e4"}], " ", 
               RowBox[{"e2", ".", "p3"}]}], "+", 
              RowBox[{
               RowBox[{"e1", ".", "e2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"e4", ".", "p2"}], "+", 
                 RowBox[{"e4", ".", "p3"}]}], ")"}]}]}], ")"}]}], " ", 
           RowBox[{"p1", ".", "p2"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "p2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"e2", ".", "p3"}], " ", 
              RowBox[{"e4", ".", "p3"}]}], "-", 
             RowBox[{
              RowBox[{"e2", ".", "e4"}], " ", 
              RowBox[{"p1", ".", "p2"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"e1", ".", "e2"}], " ", 
           RowBox[{"e4", ".", "p3"}], " ", 
           RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"e2", ".", "p1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"e1", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "p2"}], " ", 
           RowBox[{"e4", ".", "p3"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"e3", ".", "p1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e1", ".", "p2"}], " ", 
              RowBox[{"e4", ".", "p2"}]}], "+", 
             RowBox[{
              RowBox[{"e1", ".", "p3"}], " ", 
              RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "e4"}], " ", 
           RowBox[{"p1", ".", "p2"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "e4"}], " ", 
           RowBox[{"e3", ".", "p2"}], " ", 
           RowBox[{"p1", ".", "p2"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "e3"}], " ", 
           RowBox[{"e4", ".", "p2"}], " ", 
           RowBox[{"p1", ".", "p2"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "e3"}], " ", 
           RowBox[{"e4", ".", "p3"}], " ", 
           RowBox[{"p1", ".", "p2"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "p2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "e4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"p1", ".", "p2"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "//", "expandCompact"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779706742293139*^9, 3.779706756477829*^9}, {
  3.779706860979989*^9, 3.779706861302105*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"b9e0a910-1abb-4420-93c6-a929a00e4f15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmd5s", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "p2"}], " ", 
        RowBox[{"e2", ".", "p1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e3", ".", "p1"}], "+", 
          RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
        RowBox[{"e4", ".", "p3"}], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", " ", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"e1", ".", "e4"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "p2"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "e3"}], " ", 
           RowBox[{"e2", ".", "e4"}], " ", 
           RowBox[{"p2", ".", "p3"}]}], "+", 
          RowBox[{
           RowBox[{"e2", ".", "e3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e1", ".", "p2"}], "+", 
                RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"e1", ".", "e4"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"e1", ".", "p3"}]}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "p1"}], " ", 
           RowBox[{"e4", ".", "p2"}]}], "-", 
          RowBox[{
           RowBox[{"e1", ".", "p3"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "p2"}], " ", 
           RowBox[{"e4", ".", "p2"}]}], "-", 
          RowBox[{
           RowBox[{"e1", ".", "p3"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "p2"}], " ", 
           RowBox[{"e4", ".", "p3"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e1", ".", "e4"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"e3", ".", "p2"}], " ", 
           RowBox[{"p2", ".", "p3"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e1", ".", "p3"}], " ", 
           RowBox[{"e2", ".", "e3"}], " ", 
           RowBox[{"e4", ".", "p2"}], " ", 
           RowBox[{"p2", ".", "p3"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"e1", ".", "e3"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"e4", ".", "p2"}], " ", 
           RowBox[{"p2", ".", "p3"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e1", ".", "p3"}], " ", 
           RowBox[{"e2", ".", "e3"}], " ", 
           RowBox[{"e4", ".", "p3"}], " ", 
           RowBox[{"p2", ".", "p3"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"e1", ".", "e4"}], " ", 
           RowBox[{"e2", ".", "e3"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e2", ".", "e4"}], " ", 
           RowBox[{"p2", ".", "p3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e1", ".", "p3"}], " ", 
              RowBox[{"e3", ".", "p1"}]}], "+", 
             RowBox[{
              RowBox[{"e1", ".", "e3"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"e1", ".", "p2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e4", ".", "p2"}], "+", 
             RowBox[{"e4", ".", "p3"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e2", ".", "p3"}], " ", 
              RowBox[{"e3", ".", "p2"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"e2", ".", "e3"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"e2", ".", "p1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e1", ".", "p2"}], " ", 
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"e4", ".", "p3"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"e1", ".", "p3"}]}], " ", 
                 RowBox[{"e4", ".", "p2"}]}], "+", 
                RowBox[{
                 RowBox[{"e1", ".", "p2"}], " ", 
                 RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"e1", ".", "e3"}], " ", 
              RowBox[{"e4", ".", "p2"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "//",
     "expandCompact"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779706753134438*^9, 3.7797067880049057`*^9}, {
  3.779706863015205*^9, 3.779706863294949*^9}, {3.779708038366519*^9, 
  3.7797080449149637`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"c4254234-405d-4f72-ad2e-91153948999a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmd6s", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"e1", ".", "e4"}], " ", 
        RowBox[{"e2", ".", "e3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e1", ".", "p2"}], "+", 
              RowBox[{"e1", ".", "p3"}]}], ")"}]}], " ", 
           RowBox[{"e2", ".", "e3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e4", ".", "p2"}], "+", 
             RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"e1", ".", "e4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"e2", ".", "p3"}]}], " ", 
              RowBox[{"e3", ".", "p2"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"e2", ".", "e3"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"p1", ".", "p2"}], " ", 
        RowBox[{"p2", ".", "p3"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"e1", ".", "p2"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e3", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"e4", ".", "p3"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"e1", ".", "e2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e3", ".", "p1"}], "+", 
             RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
           RowBox[{"e4", ".", "p3"}], " ", 
           RowBox[{"p2", ".", "p3"}]}], "+", 
          RowBox[{
           RowBox[{"e2", ".", "p1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e1", ".", "p2"}], "+", 
                RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e3", ".", "p1"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"e4", ".", "p2"}], "+", 
                   RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"e3", ".", "p2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"e4", ".", "p2"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"e4", ".", "p3"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"e1", ".", "p2"}], " ", 
              RowBox[{"e3", ".", "e4"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p3"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e3", ".", "p1"}], "+", 
             RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
           RowBox[{"e4", ".", "p3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"e1", ".", "p2"}]}], " ", 
              RowBox[{"e2", ".", "p3"}]}], "+", 
             RowBox[{
              RowBox[{"e1", ".", "e2"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"e2", ".", "p1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e1", ".", "p3"}], " ", 
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"e4", ".", "p3"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e1", ".", "p2"}], " ", 
                 RowBox[{"e4", ".", "p2"}]}], "+", 
                RowBox[{
                 RowBox[{"e1", ".", "p3"}], " ", 
                 RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e1", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e3", ".", "p2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"e4", ".", "p2"}], "+", 
                   RowBox[{"e4", ".", "p3"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"e3", ".", "e4"}], " ", 
                 RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"e1", ".", "p2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"e2", ".", "p3"}], " ", 
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"e4", ".", "p3"}]}], "-", 
             RowBox[{
              RowBox[{"e2", ".", "e3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}], " ", 
              RowBox[{"p2", ".", "p3"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"p2", ".", "p3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e1", ".", "p3"}], " ", 
                 RowBox[{"e2", ".", "e3"}]}], "-", 
                RowBox[{
                 RowBox[{"e1", ".", "e3"}], " ", 
                 RowBox[{"e2", ".", "p3"}]}]}], ")"}], " ", 
              RowBox[{"e4", ".", "p2"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e1", ".", "p3"}], " ", 
                 RowBox[{"e2", ".", "e4"}]}], "-", 
                RowBox[{
                 RowBox[{"e1", ".", "e2"}], " ", 
                 RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e1", ".", "e4"}], " ", 
                 RowBox[{"e2", ".", "p3"}]}], "-", 
                RowBox[{
                 RowBox[{"e1", ".", "e2"}], " ", 
                 RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"e1", ".", "e3"}], " ", 
              RowBox[{"e2", ".", "e4"}], " ", 
              RowBox[{"p2", ".", "p3"}]}], "+", 
             RowBox[{
              RowBox[{"e2", ".", "e3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"e1", ".", "p3"}], " ", 
                 RowBox[{"e4", ".", "p3"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"e1", ".", "e4"}], " ", 
                 RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"e2", ".", "p1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e1", ".", "p2"}], "+", 
                RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
              RowBox[{"e3", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"e1", ".", "p3"}], " ", 
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e1", ".", "e3"}], " ", 
              RowBox[{"e4", ".", "p2"}], " ", 
              RowBox[{"p2", ".", "p3"}]}], "+", 
             RowBox[{
              RowBox[{"e1", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"e3", ".", "p2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"e4", ".", "p2"}], "+", 
                   RowBox[{"e4", ".", "p3"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"e3", ".", "e4"}], " ", 
                 RowBox[{"p2", ".", "p3"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "//", "expandCompact"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779706792867358*^9, 3.7797068023986607`*^9}, {
  3.779706866690455*^9, 3.779706867046327*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2f8e7bd1-1346-49a2-b414-280609bc3974"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmd7s", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"e2", ".", "p1"}]}], " ", 
           RowBox[{"e3", ".", "p2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"e1", ".", "p3"}], " ", 
              RowBox[{"e4", ".", "p2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e1", ".", "p2"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"e1", ".", "p3"}]}]}], ")"}], " ", 
              RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"e1", ".", "p2"}]}], "+", 
                RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
              RowBox[{"e3", ".", "p2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e4", ".", "p2"}], "+", 
                RowBox[{"e4", ".", "p3"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e3", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"e1", ".", "p2"}]}], "+", 
                   RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
                 RowBox[{"e4", ".", "p2"}]}], "+", 
                RowBox[{
                 RowBox[{"e1", ".", "p2"}], " ", 
                 RowBox[{"e4", ".", "p3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"e1", ".", "p2"}], " ", 
           RowBox[{"e2", ".", "p3"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e3", ".", "p1"}], "+", 
                RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
              RowBox[{"e4", ".", "p2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e3", ".", "p1"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e3", ".", "p2"}]}]}], ")"}], " ", 
              RowBox[{"e4", ".", "p3"}]}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e1", ".", "p2"}], "+", 
             RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
           RowBox[{"e2", ".", "p1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"e3", ".", "p1"}], "+", 
                RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
              RowBox[{"e4", ".", "p2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"e3", ".", "p1"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e3", ".", "p2"}]}]}], ")"}], " ", 
              RowBox[{"e4", ".", "p3"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p1", ".", "p2"}], ")"}], "2"], " ", 
        RowBox[{"p2", ".", "p3"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"e1", ".", "p2"}]}], "+", 
                 RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
               RowBox[{"e2", ".", "p1"}]}], "+", 
              RowBox[{
               RowBox[{"e1", ".", "p2"}], " ", 
               RowBox[{"e2", ".", "p3"}]}]}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e3", ".", "p1"}], "+", 
             RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
           RowBox[{"e4", ".", "p2"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"e1", ".", "p2"}]}], " ", 
              RowBox[{"e2", ".", "p3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"e3", ".", "p1"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"e3", ".", "p2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e2", ".", "p1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    RowBox[{"e1", ".", "p2"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"e1", ".", "p3"}]}]}], ")"}], " ", 
                 RowBox[{"e3", ".", "p1"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"e1", ".", "p2"}]}], "+", 
                   RowBox[{"e1", ".", "p3"}]}], ")"}], " ", 
                 RowBox[{"e3", ".", "p2"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"e4", ".", "p3"}]}]}], ")"}], " ", 
        RowBox[{"p1", ".", "p2"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p3"}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"e1", ".", "p2"}], " ", 
        RowBox[{"e2", ".", "p1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"e3", ".", "p1"}], "+", 
          RowBox[{"e3", ".", "p2"}]}], ")"}], " ", 
        RowBox[{"e4", ".", "p3"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p2", ".", "p3"}], ")"}], "3"]}]}], ")"}]}], "//", 
    "expandCompact"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779706807518547*^9, 3.779706829246801*^9}, {
  3.7797068699414263`*^9, 3.7797068702264853`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e9b6d9ab-afb6-4f03-a74e-3570b347ada7"],

Cell[TextData[{
 "It is fine to build a s-weight for B4 graphs out of all of these using ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "'"}], TraditionalForm]],ExpressionUUID->
  "cefdebc5-6963-4df2-aeb3-a2c7927c9c40"],
 ", to signify additional mass dimension above YM."
}], "Text",
 CellChangeTimes->{{3.779707078563568*^9, 3.7797071228481493`*^9}, {
  3.779708927307311*^9, 
  3.779708927394082*^9}},ExpressionUUID->"fcfd8b98-2132-489b-bab6-\
63740f27ced0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nB4s", "=", " ", 
   RowBox[{
    RowBox[{"nmd4s", " ", "\[Alpha]p"}], " ", "+", " ", 
    RowBox[{"nmd5s", " ", 
     SuperscriptBox["\[Alpha]p", "2"]}], " ", "+", " ", 
    RowBox[{"nmd6s", " ", 
     SuperscriptBox["\[Alpha]p", "3"]}], "+", " ", 
    RowBox[{"nmd7s", " ", 
     SuperscriptBox["\[Alpha]p", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779707127406399*^9, 3.779707185469531*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"69fd7793-7cfa-4841-a9a1-0e9f408c668f"],

Cell["The t-channel graph weight arises from  just relabeling:", "Text",
 CellChangeTimes->{{3.779708421841609*^9, 3.779708437293738*^9}, {
  3.78101690921045*^9, 
  3.7810169152317753`*^9}},ExpressionUUID->"dc773be2-0330-47fe-b5a9-\
7e60d7a47fa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nB4t", "=", " ", 
   RowBox[{
    RowBox[{"nB4s", " ", "/.", 
     RowBox[{"(", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"k", "/@", 
         RowBox[{"Range", "[", "4", "]"}]}], " ", "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{"k", "/@", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}]}], ")"}]}], 
       "]"}], ")"}]}], "//", "backToBasis"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779708438625359*^9, 3.7797084546740093`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"934f4df1-aabf-4a6a-bbc2-b09841719382"],

Cell["We can build the core B4 amplitude simply as:", "Text",
 CellChangeTimes->{{3.779708461477331*^9, 
  3.77970847530972*^9}},ExpressionUUID->"fdedc1f9-7dc5-4d3f-8b06-\
7eee0243aef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coreB4", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["nB4s", "s"], "+", 
     FractionBox["nB4t", "t"]}], "/.", "kinExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779708476993558*^9, 3.779708494521091*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"b692f49b-19d7-4b0f-9286-4360436d7003"],

Cell["This is gauge invariant order by order:", "Text",
 CellChangeTimes->{{3.7802291963564568`*^9, 
  3.780229200583765*^9}},ExpressionUUID->"c5698834-d974-4218-8eaf-\
7be33b5c463d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"0", "==", "coreB4"}], "/.", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{"k", "[", "i", "]"}], "]"}], "->", 
       RowBox[{"k", "[", "i", "]"}]}]}], "//", "backToBasis"}], "//", 
    "Expand"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Range", "[", "4", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.780229326600479*^9, 3.780229339251814*^9}, 
   3.78061696552899*^9, {3.780617131698473*^9, 3.780617140138843*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"3c1860c5-9fc3-4dd8-98b3-06aa1f059743"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.780616875399901*^9, 3.780616966241544*^9, {3.780617127102878*^9, 
   3.780617140698448*^9}, 3.7806173632017317`*^9, 3.780676267805059*^9, 
   3.780844618565534*^9, 3.781017336290044*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"4d6a4710-e43d-44d8-98ed-d9abd4c1a996"]
}, Open  ]],

Cell[TextData[{
 "We see that we will reproduce all of B4 if we take into account the type of \
trivial extension to higher derivatives we discuss above -- multiplication by \
permutation invariants ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", "stu", ")"}], "X"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "^", "2"}], "+", 
       RowBox[{"t", "^", "2"}], "+", 
       RowBox[{"u", "^", "2"}]}], ")"}], "Y"]}], TraditionalForm]],
  ExpressionUUID->"968d057c-34fd-4cd2-b80f-f0851e278973"],
 ".  In this case they come with particularly nice coefficients, concisely \
encoded by:"
}], "Text",
 CellChangeTimes->{{3.779708500785001*^9, 3.779708543764937*^9}, {
  3.77970861062772*^9, 3.779708648960067*^9}, {3.779708679390971*^9, 
  3.779708680308093*^9}, {3.7797089520997543`*^9, 3.7797089613506403`*^9}, {
  3.779709704442079*^9, 
  3.779709816794595*^9}},ExpressionUUID->"c3d0b353-1355-4a96-a5f1-\
df3c4d6c3094"],

Cell[BoxData[
 RowBox[{
  RowBox[{"permPrefactors", "=", 
   RowBox[{
    RowBox[{
     FractionBox["4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]p", " ", 
           RowBox[{"s", "/", "2"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]p", " ", 
           RowBox[{"t", "/", "2"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]p", " ", 
           RowBox[{"u", "/", "2"}]}]}], ")"}]}], ")"}]], "/.", "kinExpand"}], 
    "//", "backToBasis"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779708552398843*^9, 3.7797086062708473`*^9}, {
  3.779708815407763*^9, 3.779708830981792*^9}, {3.779709823220051*^9, 
  3.7797098275527*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"e50105fc-ff01-4f5f-adf0-3d644ecc8340"],

Cell[TextData[{
 "Series expansion makes it easy to see this is simply this is encoded in the \
type of  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sum]", 
     RowBox[{
      RowBox[{
       RowBox[{"3", "X"}], "+", 
       RowBox[{"2", "Y"}]}], "=", "MD"}]], " ", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"x", ",", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s", " ", "t", " ", "u"}], ")"}], "X"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "+", 
        RowBox[{"t", "^", "2"}], "+", 
        RowBox[{"u", "^", "2"}]}], ")"}], "Y"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "'"}], ")"}], "MD"]}]}], TraditionalForm]],
  ExpressionUUID->"fd8935d0-2a37-4b42-9f72-c94a6fb7433c"],
 " representation that is the natural trivial higher mass dimension extension \
of operators."
}], "Text",
 CellChangeTimes->{{3.779709887541993*^9, 3.779709990898367*^9}, {
  3.779710075070009*^9, 
  3.779710091910694*^9}},ExpressionUUID->"fea73535-e1a5-4ff0-9c17-\
d8e3d6192095"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solveIt", "[", 
   RowBox[{"expr_", ",", "myBasisDots_"}], "]"}], ":=", 
  RowBox[{"ToRules", "[", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#1", "\[Equal]", "0"}], "&"}], ")"}], "/@", 
     RowBox[{"Last", "/@", 
      RowBox[{"ArrayRules", "[", 
       RowBox[{"Last", "[", 
        RowBox[{"CoefficientArrays", "[", 
         RowBox[{"expr", ",", "myBasisDots"}], "]"}], "]"}], "]"}]}]}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.779550990898897*^9, 3.779551003247798*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"2545baba-8a85-483d-8dd6-b6584bbfde3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"someData", "=", 
   RowBox[{
    RowBox[{"Rest", "@", 
     RowBox[{"Rest", "@", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[Alpha]p", "*", "s"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[Alpha]p", "*", "t"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[Alpha]p", "*", "u"}]}], ")"}]}], ")"}]}], "/.", 
               RowBox[{"u", "\[Rule]", 
                RowBox[{
                 RowBox[{"-", "s"}], "-", "t"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Alpha]p", ",", "0", ",", "20"}], "}"}]}], "]"}], 
            " ", "//", "Normal"}], ")"}], "-", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"3", "X"}], "+", 
                  RowBox[{"2", "Y"}], " ", "-", "n"}], "===", "0"}], ",", 
                RowBox[{
                 RowBox[{"\[Alpha]p", "^", "n"}], "  ", 
                 RowBox[{"aa", "[", 
                  RowBox[{"n", ",", "X", ",", "Y"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s", " ", "t", " ", "u"}], ")"}], "^", "X"}], " ", 
                 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s", "^", "2"}], "+", 
                    RowBox[{"t", "^", "2"}], "+", 
                    RowBox[{"u", "^", "2"}]}], ")"}], "^", "Y"}]}], ",", 
                "0"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"X", ",", "0", ",", 
                RowBox[{"n", "/", "3"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Y", ",", "0", ",", 
                RowBox[{"n", "/", "2"}], ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "2", ",", "20"}], "}"}]}], "]"}]}], "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "s"}], "-", "t"}]}]}], ",", "\[Alpha]p"}], "]"}]}]}], 
    "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.779584821607791*^9, 3.77958486198943*^9}, {
  3.779584918256729*^9, 3.7795849252195463`*^9}, {3.7795849558008413`*^9, 
  3.77958497208709*^9}, {3.7795850077656393`*^9, 3.779585013077551*^9}, {
  3.779585060253265*^9, 3.779585062142337*^9}, {3.77958510529486*^9, 
  3.779585230370399*^9}, {3.779585264127593*^9, 3.7795852681624937`*^9}, {
  3.7797100251356783`*^9, 3.779710028967146*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"8d4ba6e9-d7f3-4fa4-8ae9-0f84ef30631a"],

Cell["\<\
Just glancing at the first few terms in the expansion makes it clear where \
this is going:\
\>", "Text",
 CellChangeTimes->{{3.779711449130556*^9, 
  3.779711460360786*^9}},ExpressionUUID->"46d7db84-307f-4767-bd3d-\
9d9471434cba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"someData", "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7795852323302593`*^9, 3.7795852355581303`*^9}, {
  3.779711441421463*^9, 3.779711441643965*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"4e888bf1-2758-4a1e-bc4f-e0ac03707598"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       RowBox[{"s", " ", "t"}], "+", 
       SuperscriptBox["t", "2"]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       TagBox[
        SubsuperscriptBox["a", 
         RowBox[{"2", ",", "0", ",", "1"}], 
         RowBox[{"[", "7", "]"}]],
        DisplayForm]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", "t", " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"3", ",", "1", ",", "0"}], 
        RowBox[{"[", "11", "]"}]],
       DisplayForm]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"s", " ", "t"}], "+", 
        SuperscriptBox["t", "2"]}], ")"}], "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", 
       TagBox[
        SubsuperscriptBox["a", 
         RowBox[{"4", ",", "0", ",", "2"}], 
         RowBox[{"[", "14", "]"}]],
        DisplayForm]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.779585236106813*^9, 3.779585274729417*^9, 
  3.779710035770282*^9, 3.779711442360977*^9, 3.780174053404772*^9, 
  3.780616669548938*^9, 3.780617150828384*^9, 3.780617364227323*^9, 
  3.7806762687421017`*^9, 3.780844619438806*^9, 3.781017337264443*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"081b6e57-f669-4503-8477-2f235d4b923f"]
}, Open  ]],

Cell["\<\
Straightforward to solve for all the coefficients to the order we expanded:\
\>", "Text",
 CellChangeTimes->{{3.77971146291614*^9, 3.779711484115986*^9}, 
   3.780617510768652*^9},ExpressionUUID->"9750f2c4-ab8c-4120-89d1-\
0185ede196d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"solveIt", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "t"}], "}"}]}], "]"}], "&"}], "/@", 
  "someData"}]], "Input",
 CellChangeTimes->{{3.779584874055893*^9, 3.7795848943174343`*^9}, {
  3.779585240874295*^9, 3.7795852448141127`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"d4ad8627-439d-4775-a197-936513744f0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      SubsuperscriptBox["a", 
       RowBox[{"2", ",", "0", ",", "1"}], 
       RowBox[{"[", "7", "]"}]],
      DisplayForm], "\[Rule]", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      SubsuperscriptBox["a", 
       RowBox[{"3", ",", "1", ",", "0"}], 
       RowBox[{"[", "11", "]"}]],
      DisplayForm], "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      SubsuperscriptBox["a", 
       RowBox[{"4", ",", "0", ",", "2"}], 
       RowBox[{"[", "14", "]"}]],
      DisplayForm], "\[Rule]", 
     FractionBox["1", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      SubsuperscriptBox["a", 
       RowBox[{"5", ",", "1", ",", "1"}], 
       RowBox[{"[", "18", "]"}]],
      DisplayForm], "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"6", ",", "2", ",", "0"}], 
        RowBox[{"[", "22", "]"}]],
       DisplayForm], "\[Rule]", "1"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"6", ",", "0", ",", "3"}], 
        RowBox[{"[", "21", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "8"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      SubsuperscriptBox["a", 
       RowBox[{"7", ",", "1", ",", "2"}], 
       RowBox[{"[", "25", "]"}]],
      DisplayForm], "\[Rule]", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"8", ",", "2", ",", "1"}], 
        RowBox[{"[", "29", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["3", "2"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"8", ",", "0", ",", "4"}], 
        RowBox[{"[", "28", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "16"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"9", ",", "3", ",", "0"}], 
        RowBox[{"[", "33", "]"}]],
       DisplayForm], "\[Rule]", "1"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"9", ",", "1", ",", "3"}], 
        RowBox[{"[", "32", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"10", ",", "2", ",", "2"}], 
        RowBox[{"[", "36", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["3", "2"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"10", ",", "0", ",", "5"}], 
        RowBox[{"[", "35", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "32"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"11", ",", "3", ",", "1"}], 
        RowBox[{"[", "40", "]"}]],
       DisplayForm], "\[Rule]", "2"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"11", ",", "1", ",", "4"}], 
        RowBox[{"[", "39", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["5", "16"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"12", ",", "4", ",", "0"}], 
        RowBox[{"[", "44", "]"}]],
       DisplayForm], "\[Rule]", "1"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"12", ",", "2", ",", "3"}], 
        RowBox[{"[", "43", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["5", "4"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"12", ",", "0", ",", "6"}], 
        RowBox[{"[", "42", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "64"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"13", ",", "3", ",", "2"}], 
        RowBox[{"[", "47", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["5", "2"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"13", ",", "1", ",", "5"}], 
        RowBox[{"[", "46", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["3", "16"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"14", ",", "4", ",", "1"}], 
        RowBox[{"[", "51", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["5", "2"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"14", ",", "2", ",", "4"}], 
        RowBox[{"[", "50", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["15", "16"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"14", ",", "0", ",", "7"}], 
        RowBox[{"[", "49", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "128"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"15", ",", "5", ",", "0"}], 
        RowBox[{"[", "55", "]"}]],
       DisplayForm], "\[Rule]", "1"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"15", ",", "3", ",", "3"}], 
        RowBox[{"[", "54", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["5", "2"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"15", ",", "1", ",", "6"}], 
        RowBox[{"[", "53", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["7", "64"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"16", ",", "4", ",", "2"}], 
        RowBox[{"[", "58", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["15", "4"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"16", ",", "2", ",", "5"}], 
        RowBox[{"[", "57", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["21", "32"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"16", ",", "0", ",", "8"}], 
        RowBox[{"[", "56", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "256"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"17", ",", "5", ",", "1"}], 
        RowBox[{"[", "62", "]"}]],
       DisplayForm], "\[Rule]", "3"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"17", ",", "3", ",", "4"}], 
        RowBox[{"[", "61", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["35", "16"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"17", ",", "1", ",", "7"}], 
        RowBox[{"[", "60", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "16"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"18", ",", "6", ",", "0"}], 
        RowBox[{"[", "66", "]"}]],
       DisplayForm], "\[Rule]", "1"}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"18", ",", "4", ",", "3"}], 
        RowBox[{"[", "65", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["35", "8"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"18", ",", "2", ",", "6"}], 
        RowBox[{"[", "64", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["7", "16"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"18", ",", "0", ",", "9"}], 
        RowBox[{"[", "63", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "512"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"19", ",", "5", ",", "2"}], 
        RowBox[{"[", "69", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["21", "4"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"19", ",", "3", ",", "5"}], 
        RowBox[{"[", "68", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["7", "4"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"19", ",", "1", ",", "8"}], 
        RowBox[{"[", "67", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["9", "256"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"20", ",", "6", ",", "1"}], 
        RowBox[{"[", "73", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["7", "2"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"20", ",", "4", ",", "4"}], 
        RowBox[{"[", "72", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["35", "8"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"20", ",", "2", ",", "7"}], 
        RowBox[{"[", "71", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["9", "32"]}], ",", 
     RowBox[{
      TagBox[
       SubsuperscriptBox["a", 
        RowBox[{"20", ",", "0", ",", "10"}], 
        RowBox[{"[", "70", "]"}]],
       DisplayForm], "\[Rule]", 
      FractionBox["1", "1024"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7795848836438503`*^9, 3.779584896523406*^9}, 
   3.77958498097136*^9, 3.779585067018261*^9, 3.7795851530365057`*^9, 
   3.7795852451849327`*^9, 3.779585282995948*^9, 3.77971003730161*^9, 
   3.780174053457625*^9, 3.78061666961723*^9, 3.7806171538821793`*^9, 
   3.780617364296384*^9, 3.7806762688091707`*^9, 3.780844619497315*^9, 
   3.781017337319809*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"bca93ebd-c335-4ceb-ae99-d53a32b1ac9f"]
}, Open  ]],

Cell["\<\
In summary, we\[CloseCurlyQuote]ve recovered all the content of the B \
amplitude with just these four building blocks and the type of permutation \
invariant scalar prefactors natural to extend any building block:\
\>", "Text",
 CellChangeTimes->{{3.7797088448993692`*^9, 3.779708898917266*^9}, {
  3.779708969445958*^9, 3.7797089806795187`*^9}, {3.779710048300901*^9, 
  3.779710050737306*^9}},ExpressionUUID->"045f30a7-4824-470b-abce-\
e50ea3401ac2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"coreB4", " ", "*", "permPrefactors"}], " ", "-", 
     "b4stOrdered"}], "\[Equal]", "0"}], "//", "backToBasis"}], "//", 
  "Together"}]], "Input",
 CellChangeTimes->{{3.779708664623315*^9, 3.7797088347000437`*^9}, {
  3.780617163225381*^9, 3.7806171662939663`*^9}, {3.781017204444495*^9, 
  3.781017204804307*^9}, {3.781017443838629*^9, 3.781017447491528*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"d3b8fc1c-4960-4cce-8dca-aee8ea511e98"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.779708920248877*^9, 3.780174053559684*^9, 3.780616669743882*^9, {
   3.7806171582178793`*^9, 3.780617167048328*^9}, 3.7806173644447107`*^9, 
   3.780676268944097*^9, 3.78084461961572*^9, 3.781017337562008*^9, 
   3.781017448115758*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"70b300b8-656a-4c4a-b92a-d59a344df4c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1478, 973},
WindowMargins->{{Automatic, -239}, {Automatic, 10}},
CellContext->Notebook,
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 243, 6, 238, "Title",ExpressionUUID->"61a9149e-df20-46a8-8b08-7bb079b18f91"],
Cell[826, 30, 244, 7, 126, "Author",ExpressionUUID->"a16501b0-4760-411c-ab40-87780c2798cb"],
Cell[CellGroupData[{
Cell[1095, 41, 235, 4, 101, "Section",ExpressionUUID->"2d206c30-139e-4d5e-b59a-63d054234c07"],
Cell[CellGroupData[{
Cell[1355, 49, 285, 4, 67, "Subsubsection",ExpressionUUID->"d15789b1-82da-4266-98c2-dfde83789bc5"],
Cell[1643, 55, 1857, 46, 109, "Input",ExpressionUUID->"3011681c-0f91-4b24-b93f-64c1af882a09"],
Cell[3503, 103, 288, 6, 46, "Input",ExpressionUUID->"ea925f69-ae00-4c87-9870-9efa822e6ee8"],
Cell[3794, 111, 619, 16, 78, "Input",ExpressionUUID->"2d1f68f6-a451-4a2f-bcbb-1dda39517315"],
Cell[4416, 129, 180, 3, 53, "Text",ExpressionUUID->"32ef9ae6-6abb-48cc-b44a-5e92812fbd00"],
Cell[CellGroupData[{
Cell[4621, 136, 2026, 59, 233, "Input",ExpressionUUID->"9251ee09-4f8a-4278-a26a-410ca0ff9bea"],
Cell[6650, 197, 273, 4, 52, "Output",ExpressionUUID->"9a0b7eac-26b0-4761-8c48-af9655a72231"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6972, 207, 166, 3, 67, "Subsubsection",ExpressionUUID->"8719a7fd-8189-4efb-8651-e8c5ee2a2a41"],
Cell[7141, 212, 417, 11, 54, "Text",ExpressionUUID->"e315e50e-cca2-4519-94fe-9de2de03bf16"],
Cell[7561, 225, 2408, 52, 310, "Text",ExpressionUUID->"6ca92c0e-1f5e-4f6c-a843-ac1f43791aff"],
Cell[9972, 279, 1204, 41, 54, "Text",ExpressionUUID->"33436214-f45d-4d29-a084-9835e7863851"],
Cell[11179, 322, 465, 12, 54, "Text",ExpressionUUID->"f9bb4de4-b3b4-4574-993e-1567ae17c509"],
Cell[11647, 336, 2406, 52, 310, "Text",ExpressionUUID->"abf97e1e-19e5-4473-b596-8b5b09fc3451"],
Cell[14056, 390, 1700, 53, 90, "Text",ExpressionUUID->"67f0df9a-7e2b-41b6-bfd6-0794236119f5"],
Cell[15759, 445, 948, 25, 125, "Text",ExpressionUUID->"fa9367af-c752-44f8-b50f-292af1ea1802"],
Cell[16710, 472, 183, 3, 53, "Text",ExpressionUUID->"2c3ad5f3-50a8-4dfd-baf4-357906b6865d"],
Cell[16896, 477, 775, 25, 55, "Text",ExpressionUUID->"9808a7c0-e57d-4c5f-b62b-fba06bc14a64"],
Cell[17674, 504, 878, 27, 54, "Text",ExpressionUUID->"4b6a7de1-c964-4042-ba94-c053d3c84e0d"],
Cell[18555, 533, 231, 4, 53, "Text",ExpressionUUID->"445da225-b270-47b5-bcca-deb565a0d2b2"],
Cell[18789, 539, 357, 8, 46, "Input",ExpressionUUID->"23dc242b-82a1-407f-b015-860ddd740ff7"],
Cell[19149, 549, 406, 9, 46, "Input",ExpressionUUID->"49572ba0-bfd4-4d39-a038-57b89a89c249"],
Cell[19558, 560, 410, 9, 46, "Input",ExpressionUUID->"2b2567ed-2a19-4a83-9f20-d73825b584be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20005, 574, 205, 3, 67, "Subsubsection",ExpressionUUID->"9be2323e-a088-4851-801b-68cbee65d6b4"],
Cell[20213, 579, 294, 6, 53, "Text",ExpressionUUID->"3eca4d43-ad6d-4cf8-9e68-fdddc7cef6a5"],
Cell[20510, 587, 1527, 45, 140, "Input",ExpressionUUID->"9bc828cf-1cd0-4bdb-89f0-6c687bb8ce93"],
Cell[22040, 634, 332, 9, 54, "Text",ExpressionUUID->"51b4ebfb-cf82-4657-818b-e730d4ae6dbf"],
Cell[CellGroupData[{
Cell[22397, 647, 209, 3, 46, "Input",ExpressionUUID->"aa52aee8-677b-4516-94ec-bebb26cf91b5"],
Cell[22609, 652, 1238, 33, 52, "Output",ExpressionUUID->"5ead6160-067f-4c4d-aef6-7ab387908b47"]
}, Open  ]],
Cell[23862, 688, 529, 15, 54, "Text",ExpressionUUID->"4f8b2d07-e0b0-467f-84de-fb2b1105d9b3"],
Cell[24394, 705, 1252, 33, 78, "Input",ExpressionUUID->"c8fe5598-46eb-4ed9-9d22-e1be4f6a2128"],
Cell[25649, 740, 245, 4, 53, "Text",ExpressionUUID->"3e24a7f3-7876-4f00-87e9-928aecdfd903"],
Cell[25897, 746, 640, 15, 46, "Input",ExpressionUUID->"7ecf7bcb-9270-4d94-a3f8-ad9c87722d44"],
Cell[CellGroupData[{
Cell[26562, 765, 217, 3, 46, "Input",ExpressionUUID->"c514a56a-0acd-41f3-b2d0-13639871ca26"],
Cell[26782, 770, 1592, 43, 84, "Output",ExpressionUUID->"4a021df4-8387-4f86-8d3f-bb1ab1c687b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28411, 818, 526, 12, 46, "Input",ExpressionUUID->"d6920d40-860f-416e-b70b-1595779395e8"],
Cell[28940, 832, 2268, 61, 115, "Output",ExpressionUUID->"8a8d67a5-4a06-42f1-9456-5dcfe6ba7133"]
}, Open  ]],
Cell[31223, 896, 481, 14, 54, "Text",ExpressionUUID->"dd5f791f-5ed3-4d7b-87cf-f11e9ace13b7"],
Cell[CellGroupData[{
Cell[31729, 914, 750, 20, 46, "Input",ExpressionUUID->"ce5d2a5f-3bd3-45fc-a815-7576999fe848"],
Cell[32482, 936, 681, 15, 52, "Output",ExpressionUUID->"7bbe528b-3173-439f-8123-810b8ccd99cf"]
}, Open  ]],
Cell[33178, 954, 311, 7, 53, "Text",ExpressionUUID->"4ff5e78e-1c09-4d3b-94db-69d512e824fe"],
Cell[33492, 963, 585, 14, 46, "Input",ExpressionUUID->"cb609b4d-be04-41ad-ae53-640b54666cd4"],
Cell[CellGroupData[{
Cell[34102, 981, 284, 5, 46, "Input",ExpressionUUID->"9ccb3f63-ad2a-47ed-8930-eba7404f9b61"],
Cell[34389, 988, 527, 12, 52, "Output",ExpressionUUID->"e2c43a82-7fc0-4acf-a61e-7fdfc380e706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34953, 1005, 379, 8, 46, "Input",ExpressionUUID->"177f57f3-6e6f-44d9-9ea3-98fc23bf9ff8"],
Cell[35335, 1015, 792, 20, 52, "Output",ExpressionUUID->"27daf1be-bbad-4e9a-9206-7571a372def4"]
}, Open  ]],
Cell[36142, 1038, 658, 17, 54, "Text",ExpressionUUID->"d60b7950-f4cc-43be-ae63-192870312c04"],
Cell[CellGroupData[{
Cell[36825, 1059, 566, 15, 46, "Input",ExpressionUUID->"9b9ab4c2-40f8-41f1-9810-4069a1762948"],
Cell[37394, 1076, 618, 14, 52, "Output",ExpressionUUID->"88ad3fd8-077a-4339-bfd8-0915599c80c4"]
}, Open  ]],
Cell[38027, 1093, 171, 3, 53, "Text",ExpressionUUID->"3917f3a7-a903-4613-aa6d-75902e2a4a1e"],
Cell[CellGroupData[{
Cell[38223, 1100, 852, 21, 78, "Input",ExpressionUUID->"6843f82f-6859-45b5-bf9f-892e927bfa58"],
Cell[39078, 1123, 392, 5, 52, "Output",ExpressionUUID->"a5efc133-854e-4a77-8828-2f2b5dc5a069"]
}, Open  ]],
Cell[39485, 1131, 470, 15, 54, "Text",ExpressionUUID->"acaf1b84-59e5-4934-a511-d9d1f257d61d"],
Cell[39958, 1148, 957, 28, 78, "Input",ExpressionUUID->"e925aaff-087a-4e0d-903a-a08869b7c1d7"],
Cell[CellGroupData[{
Cell[40940, 1180, 230, 4, 46, "Input",ExpressionUUID->"91a357e8-ce63-4851-a7ba-0d7b6da9dd79"],
Cell[41173, 1186, 711, 16, 52, "Output",ExpressionUUID->"cf712c9e-b354-4399-9877-aa322652c3e5"]
}, Open  ]],
Cell[41899, 1205, 281, 6, 53, "Text",ExpressionUUID->"c3bc70dc-d1bf-4394-b18c-242845fe2bcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42217, 1216, 175, 3, 67, "Subsubsection",ExpressionUUID->"20eff381-e1bc-4eef-8514-4e79f4286904"],
Cell[42395, 1221, 246, 6, 53, "Text",ExpressionUUID->"6a98c781-d271-4a26-94b7-289271476827"],
Cell[42644, 1229, 385, 11, 54, "Text",ExpressionUUID->"3c75e766-b29c-40c9-894b-bdd12f0292c8"],
Cell[43032, 1242, 499, 13, 46, "Input",ExpressionUUID->"f354d03e-c832-4130-96a7-59545da10aa1"],
Cell[CellGroupData[{
Cell[43556, 1259, 394, 10, 46, "Input",ExpressionUUID->"fe48e158-f46e-423e-a7e4-09dfd9b6d5ce"],
Cell[43953, 1271, 613, 14, 52, "Output",ExpressionUUID->"877185df-b68f-4652-bf09-0c93ca17b8c9"]
}, Open  ]],
Cell[44581, 1288, 487, 14, 54, "Text",ExpressionUUID->"44c42d77-702a-4211-8c05-eae297d5c269"],
Cell[CellGroupData[{
Cell[45093, 1306, 904, 25, 78, "Input",ExpressionUUID->"644e3d80-1bb8-4ed1-8685-0c67bc6fcacf"],
Cell[46000, 1333, 466, 9, 52, "Output",ExpressionUUID->"851c95d6-ee0d-4686-b900-73c445d6c742"]
}, Open  ]],
Cell[46481, 1345, 169, 3, 53, "Text",ExpressionUUID->"07015258-cea7-4f92-8685-e5f5ab1e645a"],
Cell[46653, 1350, 422, 9, 46, "Input",ExpressionUUID->"498a3f1b-a106-43b1-834b-21e2321291a7"],
Cell[CellGroupData[{
Cell[47100, 1363, 541, 14, 46, "Input",ExpressionUUID->"52c14f07-c263-47ff-a6c0-4b3d89c166e1"],
Cell[47644, 1379, 392, 5, 52, "Output",ExpressionUUID->"d54b7cdd-3d2c-47a6-addb-5e09df188609"]
}, Open  ]],
Cell[48051, 1387, 242, 6, 53, "Text",ExpressionUUID->"2abf7dd4-4483-470c-bb38-4df30508b180"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48330, 1398, 215, 4, 67, "Subsubsection",ExpressionUUID->"1841e64f-0ba8-4be7-b05b-b80fa0ecdf7c"],
Cell[48548, 1404, 203, 3, 53, "Text",ExpressionUUID->"e51d46ec-3637-4ab3-838f-a3bb4cb2bd0e"],
Cell[CellGroupData[{
Cell[48776, 1411, 356, 8, 46, "Input",ExpressionUUID->"dc4a5235-01ac-48cc-a576-49c8fe291aed"],
Cell[49135, 1421, 542, 11, 52, "Output",ExpressionUUID->"cd631e32-47a6-41a5-88f5-abaaf577399f"]
}, Open  ]],
Cell[49692, 1435, 590, 17, 54, "Text",ExpressionUUID->"430cc5d4-96d7-495a-b0f0-2b6fcc04ef09"],
Cell[50285, 1454, 441, 11, 89, "Text",ExpressionUUID->"d2bd71e8-b90b-41a1-8580-9e364774354a"],
Cell[50729, 1467, 445, 11, 46, "Input",ExpressionUUID->"32aaef11-9669-496c-822b-59efc52d0836"],
Cell[51177, 1480, 300, 7, 53, "Text",ExpressionUUID->"938c4232-dbe9-4260-87f8-1abe809a7fbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51514, 1492, 690, 20, 107, "Subsubsection",ExpressionUUID->"613a0a82-a42c-4650-8cad-1eed39c16963"],
Cell[52207, 1514, 291, 6, 53, "Text",ExpressionUUID->"78bd4fae-ad23-423f-b683-75a11162dff3"],
Cell[52501, 1522, 902, 26, 46, "Input",ExpressionUUID->"8d53689b-787a-4ad9-ad5e-9e8633cf891f"],
Cell[53406, 1550, 954, 28, 71, "Input",ExpressionUUID->"0e17c929-7dce-49e8-84cf-6436c94d5a40"],
Cell[54363, 1580, 175, 3, 53, "Text",ExpressionUUID->"b6f7e0aa-298c-4c04-ad12-3b047901443c"],
Cell[CellGroupData[{
Cell[54563, 1587, 356, 8, 46, "Input",ExpressionUUID->"dbf136d4-39de-4549-b852-b52f89f108f3"],
Cell[54922, 1597, 707, 17, 69, "Output",ExpressionUUID->"3d47aee8-a54c-4e11-825a-c9a7d4e20334"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55666, 1619, 521, 15, 46, "Input",ExpressionUUID->"0d7628f2-28f2-4f9d-845b-4b11afb697c9"],
Cell[56190, 1636, 555, 12, 69, "Output",ExpressionUUID->"f1a96a79-b674-4ef2-91af-8b308d526ffd"]
}, Open  ]],
Cell[56760, 1651, 340, 7, 46, "Input",ExpressionUUID->"540a7d1d-c928-4819-ae40-f964327a8185"],
Cell[57103, 1660, 250, 4, 53, "Text",ExpressionUUID->"49ad1870-9693-4fec-945e-9513ddaafd0b"],
Cell[CellGroupData[{
Cell[57378, 1668, 595, 15, 46, "Input",ExpressionUUID->"c3b3ffbb-eea4-495d-b136-d1dc047a8bb7"],
Cell[57976, 1685, 798, 18, 69, "Output",ExpressionUUID->"c56a96e9-9e6c-4d80-ad85-04b802eed679"]
}, Open  ]],
Cell[58789, 1706, 368, 11, 54, "Text",ExpressionUUID->"86b7bf38-75c7-49dc-8ace-671f708859ae"],
Cell[59160, 1719, 223, 5, 53, "Text",ExpressionUUID->"a878ae79-5da7-4de3-8c92-d0b3e2807f0f"],
Cell[CellGroupData[{
Cell[59408, 1728, 793, 22, 69, "Input",ExpressionUUID->"ba689856-b159-4def-8b9e-9c71c2941983"],
Cell[60204, 1752, 459, 6, 52, "Output",ExpressionUUID->"5baadc7a-82f8-498f-9640-ee46b68a1464"]
}, Open  ]],
Cell[60678, 1761, 497, 14, 54, "Text",ExpressionUUID->"773d13f6-0d82-4844-ba5a-d5ae452a347a"],
Cell[CellGroupData[{
Cell[61200, 1779, 464, 9, 46, "Input",ExpressionUUID->"1203f1d7-d360-4759-b851-55b6ce043a1f"],
Cell[61667, 1790, 658, 14, 55, "Output",ExpressionUUID->"d6c9a2b0-d118-4e28-b852-dc6536b7e9ef"]
}, Open  ]],
Cell[62340, 1807, 556, 15, 54, "Text",ExpressionUUID->"87fedd8a-290e-4b10-a0f4-ef6bef55a3cd"],
Cell[CellGroupData[{
Cell[62921, 1826, 414, 11, 46, "Input",ExpressionUUID->"9ef1ff22-708a-45ee-ae54-ad9ff11db113"],
Cell[63338, 1839, 558, 12, 55, "Output",ExpressionUUID->"10515c32-1007-45bf-ac0c-2bf3b9e51c7b"]
}, Open  ]],
Cell[63911, 1854, 349, 7, 53, "Text",ExpressionUUID->"970b149e-4efc-4fa9-913f-f66901961fd0"],
Cell[64263, 1863, 192, 3, 53, "Text",ExpressionUUID->"f1a62a3d-7cc1-4afb-a736-fb24fd8a3722"],
Cell[CellGroupData[{
Cell[64480, 1870, 548, 15, 46, "Input",ExpressionUUID->"73a28a08-b239-4d17-9c67-c0b310194772"],
Cell[65031, 1887, 434, 7, 52, "Output",ExpressionUUID->"2fb2830e-fad9-41ca-b8a8-856e7c0cb37e"]
}, Open  ]],
Cell[65480, 1897, 231, 6, 53, "Text",ExpressionUUID->"6167cba2-049d-4680-9d9a-c7d505f4527d"],
Cell[65714, 1905, 419, 10, 46, "Input",ExpressionUUID->"d4345ee3-105a-48b6-a9a4-6084a477447e"],
Cell[66136, 1917, 341, 9, 54, "Text",ExpressionUUID->"d08e7f20-e6b5-49dd-b94e-5c09caff4de9"],
Cell[66480, 1928, 462, 12, 54, "Text",ExpressionUUID->"adec0ff6-6402-4efc-81e8-e95008ac16fc"],
Cell[CellGroupData[{
Cell[66967, 1944, 730, 21, 69, "Input",ExpressionUUID->"6cd99600-fb61-464d-8002-1977e8295b25"],
Cell[67700, 1967, 393, 6, 52, "Output",ExpressionUUID->"278006ff-0c4e-44ec-b150-1572abc1f12c"]
}, Open  ]],
Cell[68108, 1976, 474, 13, 54, "Text",ExpressionUUID->"146f5a86-b3b5-4647-95e8-25c88bf0e652"],
Cell[CellGroupData[{
Cell[68607, 1993, 365, 8, 46, "Input",ExpressionUUID->"843b3916-873f-4660-8321-9c81489a7480"],
Cell[68975, 2003, 491, 9, 52, "Output",ExpressionUUID->"e0b1fe59-2d10-46c4-b37c-f8de0a867c11"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69515, 2018, 194, 3, 67, "Subsubsection",ExpressionUUID->"57a3510f-efaf-4c99-8835-ac32b69446ba"],
Cell[69712, 2023, 251, 6, 53, "Text",ExpressionUUID->"239920b0-0627-4c89-82a9-b62ba7cff5a7"],
Cell[69966, 2031, 208, 3, 46, "Input",ExpressionUUID->"ea5ddfeb-e7a3-4939-bfaf-866fbdcd4e9f"],
Cell[70177, 2036, 713, 20, 46, "Input",ExpressionUUID->"32dd38a5-a585-4130-91b5-3264484ec265"],
Cell[70893, 2058, 246, 6, 53, "Text",ExpressionUUID->"69cd799f-c713-45cc-b77f-94fca899e346"],
Cell[CellGroupData[{
Cell[71164, 2068, 532, 14, 46, "Input",ExpressionUUID->"a476eb7f-6137-4f05-aa64-a7c71dca583b"],
Cell[71699, 2084, 875, 22, 56, "Output",ExpressionUUID->"9decf501-9315-4d54-bf96-f293ce91d8b0"]
}, Open  ]],
Cell[72589, 2109, 202, 3, 53, "Text",ExpressionUUID->"0f09ebf9-cee0-4b8e-ab76-af094179fa05"],
Cell[CellGroupData[{
Cell[72816, 2116, 672, 18, 46, "Input",ExpressionUUID->"77f62fde-280a-47cf-a67d-f6b54615fd11"],
Cell[73491, 2136, 926, 24, 56, "Output",ExpressionUUID->"f4c34b81-f15e-4879-b874-84494ecdd36e"]
}, Open  ]],
Cell[74432, 2163, 320, 7, 88, "Text",ExpressionUUID->"15aed69c-3628-4d92-a415-7932e05a2a74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74789, 2175, 189, 3, 67, "Subsubsection",ExpressionUUID->"422f8676-0538-4498-a90e-817d648eb842"],
Cell[74981, 2180, 214, 4, 53, "Text",ExpressionUUID->"469e9ef1-f82f-4061-b49f-e8d7ef196cdd"],
Cell[CellGroupData[{
Cell[75220, 2188, 428, 10, 69, "Input",ExpressionUUID->"ab984eeb-d8e1-4610-981f-fea0d5844be6"],
Cell[75651, 2200, 503, 11, 69, "Output",ExpressionUUID->"46d6383f-ec47-47c0-964f-49402bdf6419"]
}, Open  ]],
Cell[76169, 2214, 252, 6, 53, "Text",ExpressionUUID->"d8262bd5-40b9-4e72-9e1a-e4a5a1ecf430"],
Cell[76424, 2222, 804, 19, 56, "Text",ExpressionUUID->"eee7535e-2d17-49f5-8a44-438087718daa"],
Cell[CellGroupData[{
Cell[77253, 2245, 916, 24, 78, "Input",ExpressionUUID->"ba8565c5-5652-48f1-bdf7-07eac09913ad"],
Cell[78172, 2271, 634, 14, 52, "Output",ExpressionUUID->"c503d6b6-02df-4cef-ad4e-f714add29dbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78843, 2290, 594, 16, 46, "Input",ExpressionUUID->"333e2268-bf16-439f-9d02-0dabbe1bd520"],
Cell[79440, 2308, 565, 12, 52, "Output",ExpressionUUID->"498fb4b4-d464-4c77-9d6e-7909b01819aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80042, 2325, 238, 4, 46, "Input",ExpressionUUID->"a6572738-28b1-4643-aa7b-aa3d6d231728"],
Cell[80283, 2331, 292, 4, 52, "Output",ExpressionUUID->"dd93253c-ef26-4ae2-a7d7-df543dafddc6"]
}, Open  ]],
Cell[80590, 2338, 817, 21, 55, "Text",ExpressionUUID->"ad6583f6-7d1a-409c-abb7-19fb0dba4edb"],
Cell[CellGroupData[{
Cell[81432, 2363, 984, 29, 109, "Input",ExpressionUUID->"a26e9825-21cb-498c-be3b-6d96d4494907"],
Cell[82419, 2394, 317, 6, 52, "Output",ExpressionUUID->"6720f3b9-6fa0-4ea7-80f0-683abea2d5af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82773, 2405, 905, 25, 78, "Input",ExpressionUUID->"322a1d21-016a-47af-8dcd-fc3025bd692d"],
Cell[83681, 2432, 423, 7, 52, "Output",ExpressionUUID->"f2b3da81-b9d7-4414-a2e8-30111ff97425"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84141, 2444, 235, 4, 46, "Input",ExpressionUUID->"f6667f30-5dda-41e7-9c51-3928087eb12f"],
Cell[84379, 2450, 270, 4, 52, "Output",ExpressionUUID->"47e16ea8-ca9d-4692-9a5a-dc6f79e5639a"]
}, Open  ]],
Cell[84664, 2457, 528, 15, 54, "Text",ExpressionUUID->"ad3bed51-21ad-4228-aebb-0d7845a15259"],
Cell[CellGroupData[{
Cell[85217, 2476, 978, 29, 109, "Input",ExpressionUUID->"b23f20b1-f8ba-4c54-9e8b-e9360eead4e9"],
Cell[86198, 2507, 488, 12, 52, "Output",ExpressionUUID->"16701947-6a35-40a9-8d9c-662e1a7e440b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86723, 2524, 833, 23, 46, "Input",ExpressionUUID->"58a2c0be-1f8c-4c25-b237-4f2bf5fc52c3"],
Cell[87559, 2549, 489, 11, 52, "Output",ExpressionUUID->"1edea6e6-25d6-469a-994e-b28c9d4234f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88085, 2565, 232, 4, 46, "Input",ExpressionUUID->"975e8b71-fb7c-404c-b0ab-a834dac5624b"],
Cell[88320, 2571, 269, 4, 52, "Output",ExpressionUUID->"d4f4cc0e-f24d-48b5-893a-495fd3249ba7"]
}, Open  ]],
Cell[88604, 2578, 699, 17, 58, "Text",ExpressionUUID->"f48f5164-70f5-4416-9a77-26b1d702fa79"],
Cell[CellGroupData[{
Cell[89328, 2599, 1046, 30, 78, "Input",ExpressionUUID->"7f4e3904-877e-4d60-b192-580993daa12a"],
Cell[90377, 2631, 887, 24, 70, "Output",ExpressionUUID->"261a7a6f-89e0-4509-b5c6-10431c009db3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91301, 2660, 359, 7, 46, "Input",ExpressionUUID->"abb90ee8-c832-438c-846f-dc989d590a18"],
Cell[91663, 2669, 297, 4, 52, "Output",ExpressionUUID->"a199e3be-a7be-4532-9967-728b0d67d5da"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92009, 2679, 229, 4, 67, "Subsubsection",ExpressionUUID->"ef435861-a5e8-472a-86b9-82a3e4974d7f"],
Cell[92241, 2685, 526, 14, 54, "Text",ExpressionUUID->"9ba5c137-3b61-4e02-a3c1-0696074a2338"],
Cell[CellGroupData[{
Cell[92792, 2703, 536, 15, 46, "Input",ExpressionUUID->"958d4cf3-c95a-49a3-8b88-7f3c141be6ff"],
Cell[93331, 2720, 669, 15, 55, "Output",ExpressionUUID->"9e9d3761-6084-4d7a-a7fe-0874d906f385"]
}, Open  ]],
Cell[94015, 2738, 635, 18, 54, "Text",ExpressionUUID->"96d2d796-a75c-4c0a-8534-208bf2ff8489"],
Cell[CellGroupData[{
Cell[94675, 2760, 437, 12, 46, "Input",ExpressionUUID->"8caebe25-ad5b-4626-9599-422dcf8e954d"],
Cell[95115, 2774, 481, 10, 52, "Output",ExpressionUUID->"5899ffed-ab69-4662-8baa-e2e12b695dfb"]
}, Open  ]],
Cell[95611, 2787, 598, 17, 54, "Text",ExpressionUUID->"864a6f9a-fed3-4f1b-8695-198354583a2c"],
Cell[CellGroupData[{
Cell[96234, 2808, 463, 14, 46, "Input",ExpressionUUID->"7ec5c110-366b-403a-b36f-1d84a0da89bd"],
Cell[96700, 2824, 507, 13, 55, "Output",ExpressionUUID->"d820acde-2890-4a39-b61d-ebdb83ae282d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97244, 2842, 1003, 27, 102, "Input",ExpressionUUID->"42b71f29-ea65-4b9c-be67-14bdb994eeb8"],
Cell[98250, 2871, 247, 3, 52, "Output",ExpressionUUID->"f6605472-15fa-4cf1-897f-17945720629a"]
}, Open  ]],
Cell[98512, 2877, 227, 5, 53, "Text",ExpressionUUID->"ab6bbb8d-8d48-43ba-95d3-c140256d301b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98776, 2887, 290, 6, 67, "Subsubsection",ExpressionUUID->"f3524ea5-3355-4151-bd70-01e84da74e9d"],
Cell[99069, 2895, 766, 23, 54, "Text",ExpressionUUID->"f61d6ed3-f56e-4ea7-add1-a576137d3549"],
Cell[99838, 2920, 807, 21, 46, "Input",ExpressionUUID->"6ce692b7-0322-4e8f-a07c-d6ad50961976"],
Cell[100648, 2943, 1052, 30, 46, "Input",ExpressionUUID->"f0bff769-5067-4d11-aeb0-4b7ff39d7f45"],
Cell[101703, 2975, 736, 20, 46, "Input",ExpressionUUID->"da49e7f7-0978-488a-b537-c1b8ba7989c7"],
Cell[102442, 2997, 533, 9, 88, "Text",ExpressionUUID->"91f7d5ea-2081-4b22-bc4d-3e6508ebed44"],
Cell[102978, 3008, 497, 8, 46, "Input",ExpressionUUID->"49fdc264-9786-4bf3-ab67-4414921a89df"],
Cell[103478, 3018, 747, 18, 89, "Text",ExpressionUUID->"478b57ac-d826-41ca-8e53-27a31d785136"],
Cell[CellGroupData[{
Cell[104250, 3040, 1039, 25, 72, "Input",ExpressionUUID->"ec168cc8-8941-4cf4-8f6f-2278fdb8088e"],
Cell[105292, 3067, 618, 16, 72, "Output",ExpressionUUID->"9a695bf0-48da-4399-b614-7df06354c23c"]
}, Open  ]],
Cell[105925, 3086, 722, 20, 54, "Text",ExpressionUUID->"b9372dac-fbff-4cef-97ac-6f012a2ada84"],
Cell[CellGroupData[{
Cell[106672, 3110, 831, 13, 46, "Input",ExpressionUUID->"37e8ef70-d949-40bd-bb32-2e057d43bfa0"],
Cell[107506, 3125, 648, 18, 72, "Output",ExpressionUUID->"a305991a-7ca1-4c80-a76c-37c26d3b2a02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108191, 3148, 991, 23, 46, "Input",ExpressionUUID->"d4bb5dd0-0193-438e-8f58-50ff979f527c"],
Cell[109185, 3173, 603, 11, 52, "Output",ExpressionUUID->"cad0aec9-d3bb-4842-b927-9087cfca6380"]
}, Open  ]],
Cell[109803, 3187, 342, 7, 88, "Text",ExpressionUUID->"d5ffe73e-0a42-43d3-b20b-3f6131d2fa86"],
Cell[110148, 3196, 4002, 105, 233, "Input",ExpressionUUID->"2dba0d07-0cf1-44a0-aced-6f926405cb8e"],
Cell[114153, 3303, 556, 14, 54, "Text",ExpressionUUID->"eed0f91b-3b8e-4431-a9e4-c1e6be5fcf07"],
Cell[114712, 3319, 611, 17, 46, "Input",ExpressionUUID->"bc53acff-fff8-4638-a75e-3bc342069002"],
Cell[115326, 3338, 224, 5, 53, "Text",ExpressionUUID->"f7fe050e-8cff-4a96-b0d4-1fdb6184b9ff"],
Cell[115553, 3345, 1887, 48, 119, "Input",ExpressionUUID->"e082fd59-3e03-4085-91e8-49d13770374b"],
Cell[117443, 3395, 2401, 61, 119, "Input",ExpressionUUID->"bdde1310-33a8-4d17-be08-948fb63885fd"],
Cell[119847, 3458, 1921, 46, 119, "Input",ExpressionUUID->"895c93b8-91fa-4921-b319-6d7e3f94b1d4"],
Cell[CellGroupData[{
Cell[121793, 3508, 2337, 61, 140, "Input",ExpressionUUID->"b7e44b52-7252-4b92-be04-04141d682530"],
Cell[124133, 3571, 1974, 50, 90, "Output",ExpressionUUID->"2f9f5968-89a9-4cdd-87b2-1bdf100ca5ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126144, 3626, 957, 21, 78, "Input",ExpressionUUID->"76144fc4-669a-4214-b99d-d9e451ab6de0"],
Cell[127104, 3649, 955, 14, 52, "Output",ExpressionUUID->"c5c1ca1a-c8c9-4e54-b836-850095aa74e7"]
}, Open  ]],
Cell[128074, 3666, 453, 8, 88, "Text",ExpressionUUID->"d71e5c42-51dc-46eb-ba0d-e444e7a9a8ad"],
Cell[128530, 3676, 4388, 115, 233, "Input",ExpressionUUID->"acc1e945-b7ce-421a-8039-54e8f642137b"],
Cell[132921, 3793, 1813, 47, 109, "Input",ExpressionUUID->"636644b3-b757-4341-b03a-ae0df9564825"],
Cell[134737, 3842, 375, 9, 46, "Input",ExpressionUUID->"d29f05fc-2406-4eb4-b3a6-a359fbde8418"],
Cell[135115, 3853, 3542, 84, 419, "Input",ExpressionUUID->"cbaa6290-1b99-4f27-8c0c-4297dc09046a"],
Cell[CellGroupData[{
Cell[138682, 3941, 521, 13, 46, "Input",ExpressionUUID->"3c21bc9e-9ebc-41a5-b513-65d9e02904d2"],
Cell[139206, 3956, 44800, 1346, 1769, "Output",ExpressionUUID->"d498dbd6-1f13-435b-8a4f-b9de74ccda7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184043, 5307, 738, 16, 46, "Input",ExpressionUUID->"3190bacd-5898-418e-b474-49e37f5b8429"],
Cell[184784, 5325, 1989, 47, 69, "Output",ExpressionUUID->"f37f7aa5-1ad5-4e29-acbd-213df15b593f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186810, 5377, 696, 15, 46, "Input",ExpressionUUID->"ec690683-3366-46ed-ab45-caf50bab6d04"],
Cell[187509, 5394, 2140, 49, 69, "Output",ExpressionUUID->"0833c76a-4c92-448c-b90e-6b91d0eb92ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189686, 5448, 594, 12, 46, "Input",ExpressionUUID->"a9ff93a7-331d-4e2f-9921-5bdc4f5c7f4c"],
Cell[190283, 5462, 1414, 32, 69, "Output",ExpressionUUID->"1f1a5d4d-67a3-40f6-9392-e4ed3b44d528"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191746, 5500, 351, 5, 67, "Subsubsection",ExpressionUUID->"c895c9e2-a18c-49fe-814b-858148e5f11e"],
Cell[192100, 5507, 675, 17, 54, "Text",ExpressionUUID->"0709a7c9-2820-4b27-9558-dfc847f18b22"],
Cell[CellGroupData[{
Cell[192800, 5528, 1039, 25, 72, "Input",ExpressionUUID->"64572e6c-f66c-4330-97f0-834a0c5cabca"],
Cell[193842, 5555, 594, 16, 72, "Output",ExpressionUUID->"3f60fadb-3539-4ab0-a740-8f7ed1ddb5e4"]
}, Open  ]],
Cell[194451, 5574, 722, 20, 54, "Text",ExpressionUUID->"a19a7cca-5729-4d14-b6d2-5db9bb19f98a"],
Cell[CellGroupData[{
Cell[195198, 5598, 831, 13, 46, "Input",ExpressionUUID->"f9db97ac-f986-4fa9-a76f-adebd60d8e1f"],
Cell[196032, 5613, 622, 17, 72, "Output",ExpressionUUID->"2fb8d065-fa19-4341-9ec1-25ce1b97ae6f"]
}, Open  ]],
Cell[196669, 5633, 323, 7, 53, "Text",ExpressionUUID->"aec33516-8ac6-450d-99d3-f130f2f36812"],
Cell[CellGroupData[{
Cell[197017, 5644, 601, 17, 46, "Input",ExpressionUUID->"ce4f8204-c4cb-40ac-ba5a-f661a4d4940c"],
Cell[197621, 5663, 672, 18, 71, "Output",ExpressionUUID->"605af3f7-3276-4b02-a3d4-060f912caf0c"]
}, Open  ]],
Cell[198308, 5684, 578, 16, 89, "Text",ExpressionUUID->"86665ae7-eda1-41b5-8b76-b805062a5d1c"],
Cell[198889, 5702, 2523, 71, 171, "Input",ExpressionUUID->"6eb922fb-5565-41d2-9e9a-a6af4522ae88"],
Cell[CellGroupData[{
Cell[201437, 5777, 217, 4, 46, "Input",ExpressionUUID->"cff7ce42-eecc-423f-9289-455e030afeee"],
Cell[201657, 5783, 2845, 79, 168, "Output",ExpressionUUID->"7fae674d-45d6-462d-ae48-c93120233998"]
}, Open  ]],
Cell[204517, 5865, 775, 23, 54, "Text",ExpressionUUID->"4b8d9894-9cad-4bc6-b29d-4c2e9570ab1c"],
Cell[CellGroupData[{
Cell[205317, 5892, 5527, 141, 388, "Input",ExpressionUUID->"7acbb3cf-83fc-4548-9050-a4ca4fb6cc81"],
Cell[210847, 6035, 2330, 67, 173, "Output",ExpressionUUID->"d1669380-8ca5-4171-ba89-b00ff4726c27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213214, 6107, 386, 9, 46, "Input",ExpressionUUID->"75967efc-a370-4446-a1c0-b197dfbe7d36"],
Cell[213603, 6118, 1520, 42, 73, "Output",ExpressionUUID->"3885eafc-9918-4314-9505-83ebcfe86a85"]
}, Open  ]],
Cell[215138, 6163, 523, 15, 54, "Text",ExpressionUUID->"cff2b9f3-ee30-438a-adc7-7ab470a3fe41"],
Cell[CellGroupData[{
Cell[215686, 6182, 444, 12, 46, "Input",ExpressionUUID->"420c7ad9-45c2-49b8-bc93-c06744b253c9"],
Cell[216133, 6196, 685, 19, 52, "Output",ExpressionUUID->"b8bde55b-463a-4943-a606-bdec18fac08a"]
}, Open  ]],
Cell[216833, 6218, 236, 6, 53, "Text",ExpressionUUID->"32ca8f7f-3b37-4e72-9e7c-4276b404b203"],
Cell[217072, 6226, 1015, 27, 78, "Input",ExpressionUUID->"220f0cc5-e494-4faa-89cf-2e80c102ea69"],
Cell[CellGroupData[{
Cell[218112, 6257, 1199, 33, 69, "Input",ExpressionUUID->"63e59a00-ab52-4b05-b819-8d9ea82536e4"],
Cell[219314, 6292, 1264, 36, 69, "Output",ExpressionUUID->"78dae081-c43d-4b8c-bc9e-4923d9c6b476"]
}, Open  ]],
Cell[220593, 6331, 675, 17, 46, "Input",ExpressionUUID->"fb161799-ce50-4f7e-9931-ca3f3c55fde2"],
Cell[221271, 6350, 198, 3, 53, "Text",ExpressionUUID->"551761e1-5cbc-47af-bc6b-154eca910c26"],
Cell[CellGroupData[{
Cell[221494, 6357, 836, 16, 46, "Input",ExpressionUUID->"94b0d024-70a3-4f4b-98ce-f42364ab01b7"],
Cell[222333, 6375, 2638, 70, 154, "Output",ExpressionUUID->"75061e7d-1286-4002-ab7b-2332182fb34f"]
}, Open  ]],
Cell[224986, 6448, 280, 4, 53, "Text",ExpressionUUID->"befce1e9-2730-4c27-8f2f-9e15a20e0603"],
Cell[CellGroupData[{
Cell[225291, 6456, 507, 14, 46, "Input",ExpressionUUID->"79107196-1d4a-42e6-aa42-e43e216747b5"],
Cell[225801, 6472, 397, 6, 52, "Output",ExpressionUUID->"1a8edc45-fc91-4881-b17f-e73fb9a6d73f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226235, 6483, 540, 15, 46, "Input",ExpressionUUID->"97a676ca-9153-4d32-a0a1-e3a48a01de83"],
Cell[226778, 6500, 660, 19, 52, "Output",ExpressionUUID->"81897f89-c538-4328-b446-2c2cd6b417be"]
}, Open  ]],
Cell[227453, 6522, 1540, 36, 199, "Text",ExpressionUUID->"ee262d4a-3a23-43b9-8843-217851583621"],
Cell[228996, 6560, 258, 5, 46, "Input",ExpressionUUID->"cb489cb6-492f-4385-9186-a54ba0d94989"],
Cell[CellGroupData[{
Cell[229279, 6569, 2563, 70, 182, "Input",ExpressionUUID->"9aa54904-5b53-4c01-b044-66d66da464ef"],
Cell[231845, 6641, 2586, 74, 172, "Output",ExpressionUUID->"31b081f1-e01c-4253-8c83-ac2d87feabc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234468, 6720, 1378, 37, 78, "Input",ExpressionUUID->"c4753755-8dd4-4b51-83c1-e9a9f4c7ca9d"],
Cell[235849, 6759, 2942, 91, 130, "Output",ExpressionUUID->"70660245-d20b-4e94-a27d-38b802bbb2d3"]
}, Open  ]],
Cell[238806, 6853, 182, 3, 53, "Text",ExpressionUUID->"a0c5a5ba-0fda-4130-b915-1ef41f409f07"],
Cell[CellGroupData[{
Cell[239013, 6860, 600, 16, 46, "Input",ExpressionUUID->"d3f84a3d-3349-4d80-a8e1-19cf8947ecb6"],
Cell[239616, 6878, 326, 5, 52, "Output",ExpressionUUID->"8a227322-13ee-443d-9086-34a59d990c0d"]
}, Open  ]],
Cell[239957, 6886, 265, 6, 53, "Text",ExpressionUUID->"51f9ad96-5888-4f10-8325-eb887a9912f6"],
Cell[CellGroupData[{
Cell[240247, 6896, 291, 7, 46, "Input",ExpressionUUID->"f9f06095-e7a1-4ac2-8682-0a500cf4d9e6"],
Cell[240541, 6905, 935, 24, 77, "Output",ExpressionUUID->"b15e782c-88ff-46c3-aaf2-63feeb59d186"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241513, 6934, 313, 6, 46, "Input",ExpressionUUID->"c4d953a4-58e7-44b1-93ac-608cf9a3904d"],
Cell[241829, 6942, 927, 24, 76, "Output",ExpressionUUID->"1d45cec5-76b8-4096-8681-9e14c1a99ba6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242793, 6971, 265, 6, 46, "Input",ExpressionUUID->"74fc0f15-ad5e-4585-b40f-ee59460e96e5"],
Cell[243061, 6979, 929, 24, 76, "Output",ExpressionUUID->"30e0d4bf-aa1d-4d53-bd1e-b509dc0d0ef9"]
}, Open  ]],
Cell[244005, 7006, 151, 3, 53, "Text",ExpressionUUID->"5ad0562e-af1b-4d7b-838e-06f12bdfebe2"],
Cell[CellGroupData[{
Cell[244181, 7013, 518, 10, 46, "Input",ExpressionUUID->"2a3f2671-584e-4e0c-8ab1-a4ea2b1ae787"],
Cell[244702, 7025, 2434, 63, 137, "Output",ExpressionUUID->"b64e3ec7-2771-49b2-ac5a-50434debb42b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247173, 7093, 206, 4, 46, "Input",ExpressionUUID->"789f5034-890f-4dbc-aa5c-8daa2f000090"],
Cell[247382, 7099, 4231, 120, 197, "Output",ExpressionUUID->"b29576c4-508f-4387-8525-38a5e349fae2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251650, 7224, 1931, 50, 109, "Input",ExpressionUUID->"972c0695-0146-4b7c-9186-0c884c77e2a5"],
Cell[253584, 7276, 1718, 42, 69, "Output",ExpressionUUID->"cc64e369-9a79-446b-864c-aed6d5c57023"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255339, 7323, 1418, 40, 78, "Input",ExpressionUUID->"a72f290a-d6c1-4200-841f-5c8de14d51b4"],
Cell[256760, 7365, 182, 3, 52, "Output",ExpressionUUID->"8694ff69-6a54-4abd-87c8-2e875a683f61"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256991, 7374, 515, 9, 67, "Subsubsection",ExpressionUUID->"d06b6fe9-5142-4432-a01f-cecb8a647060"],
Cell[257509, 7385, 164, 3, 53, "Text",ExpressionUUID->"d897946b-94b2-461c-9694-ef4c3f5dccd2"],
Cell[257676, 7390, 1372, 36, 109, "Input",ExpressionUUID->"53ef6e3d-2b0f-42b7-96bd-afcc13610219"],
Cell[259051, 7428, 1846, 52, 140, "Input",ExpressionUUID->"53eeecc4-f81e-48be-8a48-f31de0541d98"],
Cell[260900, 7482, 1238, 34, 78, "Input",ExpressionUUID->"b457d918-2367-457e-9381-de7ec2871027"],
Cell[262141, 7518, 1395, 35, 109, "Input",ExpressionUUID->"82682b3c-dfb0-4f24-9b35-ce9cf1d9656a"],
Cell[263539, 7555, 938, 26, 46, "Input",ExpressionUUID->"1891f8ea-13fb-40fd-9770-047ddcc36fb2"],
Cell[264480, 7583, 1171, 27, 90, "Text",ExpressionUUID->"d8f2182e-e12a-49f5-822f-6785eeab68e7"],
Cell[265654, 7612, 228, 4, 46, "Input",ExpressionUUID->"8c119cf5-e97a-4e5b-9503-294855a7d80e"],
Cell[265885, 7618, 8865, 228, 388, "Input",ExpressionUUID->"da82d789-5872-4536-a537-7ef85832006d"],
Cell[274753, 7848, 457, 11, 54, "Text",ExpressionUUID->"5fad7012-fc3b-4256-b882-94cb216fee84"],
Cell[275213, 7861, 6423, 175, 355, "Input",ExpressionUUID->"b9e0a910-1abb-4420-93c6-a929a00e4f15"],
Cell[281639, 8038, 5424, 145, 264, "Input",ExpressionUUID->"c4254234-405d-4f72-ad2e-91153948999a"],
Cell[287066, 8185, 9819, 266, 385, "Input",ExpressionUUID->"2f8e7bd1-1346-49a2-b414-280609bc3974"],
Cell[296888, 8453, 6498, 180, 328, "Input",ExpressionUUID->"e9b6d9ab-afb6-4f03-a74e-3570b347ada7"],
Cell[303389, 8635, 466, 11, 54, "Text",ExpressionUUID->"fcfd8b98-2132-489b-bab6-63740f27ced0"],
Cell[303858, 8648, 518, 12, 46, "Input",ExpressionUUID->"69fd7793-7cfa-4841-a9a1-0e9f408c668f"],
Cell[304379, 8662, 248, 4, 53, "Text",ExpressionUUID->"dc773be2-0330-47fe-b5a9-7e60d7a47fa4"],
Cell[304630, 8668, 622, 17, 46, "Input",ExpressionUUID->"934f4df1-aabf-4a6a-bbc2-b09841719382"],
Cell[305255, 8687, 186, 3, 53, "Text",ExpressionUUID->"fdedc1f9-7dc5-4d3f-8b06-7eee0243aef7"],
Cell[305444, 8692, 343, 9, 69, "Input",ExpressionUUID->"b692f49b-19d7-4b0f-9286-4360436d7003"],
Cell[305790, 8703, 183, 3, 53, "Text",ExpressionUUID->"c5698834-d974-4218-8eaf-7be33b5c463d"],
Cell[CellGroupData[{
Cell[305998, 8710, 653, 18, 46, "Input",ExpressionUUID->"3c1860c5-9fc3-4dd8-98b3-06aa1f059743"],
Cell[306654, 8730, 399, 8, 52, "Output",ExpressionUUID->"4d6a4710-e43d-44d8-98ed-d9abd4c1a996"]
}, Open  ]],
Cell[307068, 8741, 984, 24, 123, "Text",ExpressionUUID->"c3d0b353-1355-4a96-a5f1-df3c4d6c3094"],
Cell[308055, 8767, 870, 25, 72, "Input",ExpressionUUID->"e50105fc-ff01-4f5f-adf0-3d644ecc8340"],
Cell[308928, 8794, 1099, 33, 89, "Text",ExpressionUUID->"fea73535-e1a5-4ff0-9c17-d8e3d6192095"],
Cell[310030, 8829, 654, 18, 78, "Input",ExpressionUUID->"2545baba-8a85-483d-8dd6-b6584bbfde3b"],
Cell[310687, 8849, 3158, 77, 171, "Input",ExpressionUUID->"8d4ba6e9-d7f3-4fa4-8ae9-0f84ef30631a"],
Cell[313848, 8928, 241, 6, 53, "Text",ExpressionUUID->"46d7db84-307f-4767-bd3d-9d9471434cba"],
Cell[CellGroupData[{
Cell[314114, 8938, 311, 7, 46, "Input",ExpressionUUID->"4e888bf1-2758-4a1e-bc4f-e0ac03707598"],
Cell[314428, 8947, 1657, 52, 57, "Output",ExpressionUUID->"081b6e57-f669-4503-8477-2f235d4b923f"]
}, Open  ]],
Cell[316100, 9002, 247, 5, 53, "Text",ExpressionUUID->"9750f2c4-ab8c-4120-89d1-0185ede196d0"],
Cell[CellGroupData[{
Cell[316372, 9011, 393, 11, 46, "Input",ExpressionUUID->"d4ad8627-439d-4775-a197-936513744f0e"],
Cell[316768, 9024, 9929, 335, 329, "Output",ExpressionUUID->"bca93ebd-c335-4ceb-ae99-d53a32b1ac9f"]
}, Open  ]],
Cell[326712, 9362, 463, 8, 88, "Text",ExpressionUUID->"045f30a7-4824-470b-abce-e50ea3401ac2"],
Cell[CellGroupData[{
Cell[327200, 9374, 517, 12, 46, "Input",ExpressionUUID->"d3b8fc1c-4960-4cce-8dca-aee8ea511e98"],
Cell[327720, 9388, 374, 7, 52, "Output",ExpressionUUID->"70b300b8-656a-4c4a-b92a-d59a344df4c0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


